Tight bounds for private communication over bosonic Gaussian channels based on teleportation simulation with optimal finite resources

Upper bounds for private communication over quantum channels can be derived by adopting channel simulation, protocol stretching, and relative entropy of entanglement. All these ingredients have led to single-letter upper bounds to the secret key capacity which can be directly computed over suitable resource states. For bosonic Gaussian channels, the tightest upper bounds have been derived by employing teleportation simulation over asymptotic resource states, namely the asymptotic Choi matrices of these channels. In this work, we adopt a different approach. We show that teleporting over an analytical class of finite-energy resource states allows us to closely approximate the ultimate bounds for increasing energy, so as to provide increasingly tight upper bounds to the secret-key capacity of one-mode phase-insensitive Gaussian channels. We then show that an optimization over the same class of resource states can be used to bound the maximum secret key rates that are achievable in a finite number of channel uses.

==> MATH_files/Finite_size_thermal.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    140189,       3007]
NotebookOptionsPosition[    133287,       2903]
NotebookOutlinePosition[    133659,       2919]
CellTagsIndexPosition[    133616,       2916]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", 
     RowBox[{"*", " ", "Bounds", " ", "for", " ", "the", " ", "thermal"}]}], 
    "-", 
    RowBox[{"loss", " ", "channel"}]}], "  ", "****)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", 
     RowBox[{
     "*", " ", "Note", " ", "that", " ", "this", " ", "file", " ", "uses", 
      " ", "notation", " ", "vacuum", " ", "shot", " ", "noise"}]}], " ", "=",
     " ", 
    RowBox[{"1", "/", "2"}]}], "  ", "****)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", 
     RowBox[{
     "*", " ", "includes", " ", "formulas", " ", "from", " ", "PRL", " ", 
      "115"}]}], ",", 
    RowBox[{
     RowBox[{"260501", " ", 
      RowBox[{"(", "2015", ")"}]}], ";", " ", "PLOB"}], ",", " ", 
    RowBox[{
     RowBox[{"Nat", ".", " ", "Comm", ".", " ", "8"}], " ", "15043", " ", 
     RowBox[{"(", "2017", ")"}], " ", "PRA", " ", "98", " ", "052335", " ", 
     RowBox[{"(", "2018", ")"}]}]}], " ", "****)"}]}]], "Input",
 CellChangeTimes->{{3.7723775291369095`*^9, 3.7723775639679017`*^9}, {
  3.7723776116916313`*^9, 3.772377632949847*^9}, {3.7723776678038406`*^9, 
  3.7723776979985676`*^9}, {3.7723777490714893`*^9, 3.772377761820218*^9}, {
  3.772377835733446*^9, 3.772377868565324*^9}, {3.7724505280715256`*^9, 
  3.7724505421673317`*^9}},ExpressionUUID->"0bf01568-7388-4fc0-a125-\
89efafba2125"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.7403074409030657`*^9, 3.7403074447085133`*^9}, 
   3.740898503796293*^9, 3.7408994298271255`*^9, {3.7409097972949314`*^9, 
   3.7409097988519497`*^9}, 3.7698718347014823`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"6bc422a4-b19f-469d-a5cc-7a37932aecbf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Om", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1", "0", "0"},
       {
        RowBox[{"-", "1"}], "0", "0", "0"},
       {"0", "0", "0", "1"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"a", "0", "c", "0"},
      {"0", "a", "0", 
       RowBox[{"-", "c"}]},
      {"c", "0", "b", "0"},
      {"0", 
       RowBox[{"-", "c"}], "0", "b"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]}], "Input",
 CellChangeTimes->{{3.7698718972130575`*^9, 3.769871910727831*^9}, {
  3.7723777239670534`*^9, 3.7723777404389954`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"82e2d2f9-a51f-4aa9-86dd-010ed0d939c9"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", " ", "simulation"}], "  ", "\[Nu]"}], "-"}], " ", 
   "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Nu]", " ", "and", " ", "\[Nu]"}], "+"}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", "p\[Nu]", ")"}]}], " ", "with", " ", "purity", " ", "0"}],
      "<", "p", "<", "4"}]}]}], "  ", "*****)"}]], "Input",
 CellChangeTimes->{{3.7698719434407015`*^9, 3.769871950068081*^9}, {
  3.769872307734538*^9, 3.7698723237144523`*^9}, {3.76987448096684*^9, 
  3.7698744889762983`*^9}, {3.7699415131104436`*^9, 3.7699415132674527`*^9}, {
  3.772377773595892*^9, 3.7723777825604043`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"4b8dbacc-a69b-42e0-b39b-cffc6a0bed6f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]", "[", 
   RowBox[{"\[Tau]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", "\[Tau]"}], ")"}], 
   RowBox[{"(", 
    RowBox[{"n", "+", 
     FractionBox["1", "2"]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]", "[", 
    RowBox[{"\[Tau]_", ",", "n_", ",", "p_", ",", "\[Nu]_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{"\[Tau]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"\[Tau]", ",", "n"}], "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Tau]"}], ")"}], "\[Nu]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"\[Tau]", ",", "n"}], "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Tau]"}], ")"}], " ", 
        FractionBox["1", 
         RowBox[{"p", " ", "\[Nu]"}]]}]}], ")"}]}]]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aa", "[", 
   RowBox[{"\[Tau]_", ",", "n_", ",", "p_", ",", "\[Nu]_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Tau]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"p", " ", "\[Nu]"}]], "-", "\[Nu]"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Tau]"}], ")"}], 
     RowBox[{"\[CapitalDelta]", "[", 
      RowBox[{"\[Tau]", ",", "n"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"\[Gamma]", "[", 
      RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}]}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "\[Tau]"}], ")"}], "2"]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bb", "[", 
    RowBox[{"\[Tau]_", ",", "n_", ",", "p_", ",", "\[Nu]_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"\[Tau]", 
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"p", " ", "\[Nu]"}]], "-", "\[Nu]"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Tau]"}], ")"}], 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{"\[Tau]", ",", "n"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Tau]"}], ")"}], "2"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cc", "[", 
    RowBox[{"\[Tau]_", ",", "n_", ",", "p_", ",", "\[Nu]_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"\[Tau]", 
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"p", " ", "\[Nu]"}]], "-", "\[Nu]"}], ")"}]}], "+", 
     RowBox[{"2", "\[Tau]", " ", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{"\[Tau]", ",", "n"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}]}]}], 
    RowBox[{
     SqrtBox["\[Tau]"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Tau]"}], ")"}], "2"]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ccsep", "[", 
   RowBox[{"\[Tau]_", ",", "n_", ",", "p_", ",", "\[Nu]_"}], "]"}], ":=", 
  SqrtBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"aa", "[", 
       RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], "-", 
      RowBox[{"1", "/", "2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"bb", "[", 
       RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], "-", 
      RowBox[{"1", "/", "2"}]}], ")"}]}]]}]}], "Input",
 CellChangeTimes->{{3.7403814616901665`*^9, 3.740381462820552*^9}, {
   3.7407253190534277`*^9, 3.740725322684779*^9}, {3.7407259756636677`*^9, 
   3.740725986623748*^9}, {3.740727111920874*^9, 3.7407271975061064`*^9}, {
   3.7407272800946255`*^9, 3.740727283140524*^9}, {3.7408069059404793`*^9, 
   3.740806918977935*^9}, {3.7408070486681223`*^9, 3.7408070525726857`*^9}, {
   3.7408073090601907`*^9, 3.7408073198822174`*^9}, {3.7408074079548073`*^9, 
   3.7408074081717157`*^9}, {3.7408074606423426`*^9, 
   3.7408074707058773`*^9}, {3.740807879719446*^9, 3.7408079083337483`*^9}, {
   3.740809464847169*^9, 3.7408094683754597`*^9}, 3.7408134710188675`*^9, {
   3.740813619200074*^9, 3.7408136466138783`*^9}, {3.740813680964182*^9, 
   3.740813684627531*^9}, {3.740823326484007*^9, 3.7408233566245995`*^9}, {
   3.740823583634994*^9, 3.740823592097467*^9}, {3.7408236423200755`*^9, 
   3.7408236471572075`*^9}, {3.740823811181739*^9, 3.74082382293836*^9}, {
   3.7408245929665365`*^9, 3.7408246177399874`*^9}, 3.7408248857146997`*^9, {
   3.7408254089698195`*^9, 3.740825409104907*^9}, {3.7408277703160706`*^9, 
   3.7408277711476097`*^9}, {3.7408278190146894`*^9, 
   3.7408278711365037`*^9}, {3.740828180433152*^9, 3.7408282198107195`*^9}, {
   3.7408965380738897`*^9, 3.7408965409546933`*^9}, {3.740898390664589*^9, 
   3.7408983930234947`*^9}, 3.740904356810134*^9, {3.740909816028146*^9, 
   3.7409098171468735`*^9}, {3.7409128613874855`*^9, 3.740912861754755*^9}, {
   3.740913424521594*^9, 3.7409134255532684`*^9}, 3.7409160242140427`*^9, {
   3.740917932864169*^9, 3.740917934544228*^9}, {3.7409780666949067`*^9, 
   3.740978067705891*^9}, 3.7409788135150647`*^9, 3.7409803312835274`*^9, {
   3.7409815729336567`*^9, 3.740981734102271*^9}, 3.7409817811465335`*^9, 
   3.7409819831665344`*^9, 3.7409840566938457`*^9, {3.7698659799427137`*^9, 
   3.769866007802307*^9}, {3.7698702425084143`*^9, 3.7698702432524567`*^9}, {
   3.769870620730047*^9, 3.769870624226247*^9}, {3.7698719591415997`*^9, 
   3.7698719695521955`*^9}, {3.769872032271783*^9, 3.769872131237443*^9}, {
   3.7698721814943175`*^9, 3.7698722812770247`*^9}, {3.76987233713922*^9, 
   3.7698724311535974`*^9}, 3.7698724803554115`*^9, {3.7698726956647263`*^9, 
   3.769872697667841*^9}, {3.769873495199457*^9, 3.7698735374988766`*^9}, {
   3.7698749450743856`*^9, 3.769874946796484*^9}, {3.769880000574544*^9, 
   3.7698800412408695`*^9}, 3.7701177636807113`*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"cb767325-3546-40b0-a867-f1cc2adda5f4"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"**", "**", " ", "parameters"}], " ", "****)"}]], "Input",
 CellChangeTimes->{{3.769872491449046*^9, 3.7698725269700775`*^9}, {
  3.770117608776851*^9, 3.7701176138591423`*^9}, {3.7723782484720535`*^9, 
  3.772378261158779*^9}},ExpressionUUID->"ccba8648-da59-4bcf-bc30-\
d61a4043fd50"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Tau]NUM", "=", 
   RowBox[{"1", "/", "100"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"distance", "=", 
  RowBox[{"N", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "10"}], 
     RowBox[{"Log10", "[", "\[Tau]NUM", "]"}]}], "0.2"], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nNUM", "=", 
  RowBox[{"N", "[", 
   RowBox[{"11", "/", "10000"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"excessNoise", "=", 
  RowBox[{"N", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"1", "-", "\[Tau]NUM"}], "\[Tau]NUM"], "  ", "nNUM"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pNUM", "=", 
   RowBox[{"10", "^", 
    RowBox[{"-", "7"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nnNUM", "=", 
   SuperscriptBox["10", "6"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Nu]NUM", " ", "=", 
  RowBox[{"N", "[", 
   RowBox[{"nNUM", "+", 
    FractionBox["1", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"pMAX", "=", 
  FractionBox["1", 
   SuperscriptBox["\[Nu]NUM", "2"]]}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  FractionBox["1", 
   RowBox[{"pNUM", " ", "\[Nu]NUM", " "}]], "]"}]}], "Input",
 CellChangeTimes->{{3.769872507096941*^9, 3.7698725580558558`*^9}, 
   3.769872589474653*^9, {3.7698726440377736`*^9, 3.7698726513731933`*^9}, {
   3.7698727248103933`*^9, 3.769872763615613*^9}, {3.769874555578108*^9, 
   3.7698745766083107`*^9}, {3.769874769654352*^9, 3.769874793820734*^9}, {
   3.7698754090179214`*^9, 3.769875419167502*^9}, {3.769876148129196*^9, 
   3.7698761627130303`*^9}, 3.769876358194211*^9, {3.769876548273083*^9, 
   3.769876553860403*^9}, {3.7698774817564754`*^9, 3.7698774905309772`*^9}, {
   3.7698800466091766`*^9, 3.7698800482062683`*^9}, {3.7698801808498545`*^9, 
   3.7698801808998575`*^9}, 3.769880221625187*^9, {3.7699093472216043`*^9, 
   3.7699093492887225`*^9}, {3.7699416520943933`*^9, 
   3.7699416565616484`*^9}, {3.7699464789054704`*^9, 
   3.7699464816536274`*^9}, {3.7699465719187903`*^9, 
   3.7699465783521585`*^9}, {3.769946623474739*^9, 3.7699466474131083`*^9}, {
   3.770117589226733*^9, 3.770117592255906*^9}, {3.7701177338910074`*^9, 
   3.7701177428095174`*^9}, {3.77011777694947*^9, 3.77011782257808*^9}, {
   3.770117859085168*^9, 3.770117896944333*^9}, {3.7701179596709213`*^9, 
   3.770117966175293*^9}, {3.770118015760129*^9, 3.77011801682019*^9}, {
   3.7701185545379457`*^9, 3.7701185766172085`*^9}, {3.7701261871885085`*^9, 
   3.77012619036569*^9}, 3.7701296410970607`*^9, {3.7723784276723027`*^9, 
   3.772378473449921*^9}, {3.7724488830944386`*^9, 3.7724489127541347`*^9}, {
   3.7724495126784487`*^9, 3.772449518115759*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"e723774c-ce7c-400d-abdc-944a60048000"],

Cell[BoxData["100.`"], "Output",
 CellChangeTimes->{
  3.7698725585828857`*^9, 3.76987259012969*^9, {3.769872644367792*^9, 
   3.7698726521042347`*^9}, {3.7698727437754784`*^9, 3.769872764069639*^9}, 
   3.7698738068112803`*^9, 3.769874577395355*^9, {3.769874784609207*^9, 
   3.7698747959638567`*^9}, 3.769874953357859*^9, 3.769875419688532*^9, 
   3.7698761662052298`*^9, 3.7698763593962803`*^9, 3.7698765712383966`*^9, 
   3.7698769633328233`*^9, {3.769877490773991*^9, 3.7698775053888273`*^9}, 
   3.7698799527038054`*^9, 3.7698800492943296`*^9, 3.769880182225933*^9, 
   3.7698802234022884`*^9, 3.769904357049183*^9, 3.769909349801752*^9, {
   3.7699104408571568`*^9, 3.7699104506737185`*^9}, 3.7699415410150394`*^9, 
   3.7699416569136686`*^9, 3.7699441260598955`*^9, 3.7699442129298644`*^9, 
   3.7699464820906525`*^9, {3.7699465668885026`*^9, 3.7699465786861773`*^9}, {
   3.7699466249308224`*^9, 3.7699466480321436`*^9}, 3.770117617586355*^9, {
   3.770117787819092*^9, 3.770117822765091*^9}, {3.770117862705375*^9, 
   3.7701178973873587`*^9}, {3.7701179618550463`*^9, 3.7701179665523148`*^9}, 
   3.770118017187211*^9, {3.770118574491087*^9, 3.7701185769972305`*^9}, 
   3.77011917842463*^9, {3.7701296429141645`*^9, 3.770129655159865*^9}, {
   3.772378454622844*^9, 3.7723784741149592`*^9}, 3.7724489130641527`*^9, 
   3.772449518581786*^9, 3.7725344182491846`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"af6e940d-05c7-4f45-b80d-37dfb27f22bc"],

Cell[BoxData["0.0011`"], "Output",
 CellChangeTimes->{
  3.7698725585828857`*^9, 3.76987259012969*^9, {3.769872644367792*^9, 
   3.7698726521042347`*^9}, {3.7698727437754784`*^9, 3.769872764069639*^9}, 
   3.7698738068112803`*^9, 3.769874577395355*^9, {3.769874784609207*^9, 
   3.7698747959638567`*^9}, 3.769874953357859*^9, 3.769875419688532*^9, 
   3.7698761662052298`*^9, 3.7698763593962803`*^9, 3.7698765712383966`*^9, 
   3.7698769633328233`*^9, {3.769877490773991*^9, 3.7698775053888273`*^9}, 
   3.7698799527038054`*^9, 3.7698800492943296`*^9, 3.769880182225933*^9, 
   3.7698802234022884`*^9, 3.769904357049183*^9, 3.769909349801752*^9, {
   3.7699104408571568`*^9, 3.7699104506737185`*^9}, 3.7699415410150394`*^9, 
   3.7699416569136686`*^9, 3.7699441260598955`*^9, 3.7699442129298644`*^9, 
   3.7699464820906525`*^9, {3.7699465668885026`*^9, 3.7699465786861773`*^9}, {
   3.7699466249308224`*^9, 3.7699466480321436`*^9}, 3.770117617586355*^9, {
   3.770117787819092*^9, 3.770117822765091*^9}, {3.770117862705375*^9, 
   3.7701178973873587`*^9}, {3.7701179618550463`*^9, 3.7701179665523148`*^9}, 
   3.770118017187211*^9, {3.770118574491087*^9, 3.7701185769972305`*^9}, 
   3.77011917842463*^9, {3.7701296429141645`*^9, 3.770129655159865*^9}, {
   3.772378454622844*^9, 3.7723784741149592`*^9}, 3.7724489130641527`*^9, 
   3.772449518581786*^9, 3.7725344182561855`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"a12dec18-c715-4ddf-91ae-79b0acff05d4"],

Cell[BoxData["0.10890000000000001`"], "Output",
 CellChangeTimes->{
  3.7698725585828857`*^9, 3.76987259012969*^9, {3.769872644367792*^9, 
   3.7698726521042347`*^9}, {3.7698727437754784`*^9, 3.769872764069639*^9}, 
   3.7698738068112803`*^9, 3.769874577395355*^9, {3.769874784609207*^9, 
   3.7698747959638567`*^9}, 3.769874953357859*^9, 3.769875419688532*^9, 
   3.7698761662052298`*^9, 3.7698763593962803`*^9, 3.7698765712383966`*^9, 
   3.7698769633328233`*^9, {3.769877490773991*^9, 3.7698775053888273`*^9}, 
   3.7698799527038054`*^9, 3.7698800492943296`*^9, 3.769880182225933*^9, 
   3.7698802234022884`*^9, 3.769904357049183*^9, 3.769909349801752*^9, {
   3.7699104408571568`*^9, 3.7699104506737185`*^9}, 3.7699415410150394`*^9, 
   3.7699416569136686`*^9, 3.7699441260598955`*^9, 3.7699442129298644`*^9, 
   3.7699464820906525`*^9, {3.7699465668885026`*^9, 3.7699465786861773`*^9}, {
   3.7699466249308224`*^9, 3.7699466480321436`*^9}, 3.770117617586355*^9, {
   3.770117787819092*^9, 3.770117822765091*^9}, {3.770117862705375*^9, 
   3.7701178973873587`*^9}, {3.7701179618550463`*^9, 3.7701179665523148`*^9}, 
   3.770118017187211*^9, {3.770118574491087*^9, 3.7701185769972305`*^9}, 
   3.77011917842463*^9, {3.7701296429141645`*^9, 3.770129655159865*^9}, {
   3.772378454622844*^9, 3.7723784741149592`*^9}, 3.7724489130641527`*^9, 
   3.772449518581786*^9, 3.7725344182631855`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"8cfa3dbe-15aa-4e6e-bab7-35bbcc933c0d"],

Cell[BoxData["0.5011`"], "Output",
 CellChangeTimes->{
  3.7698725585828857`*^9, 3.76987259012969*^9, {3.769872644367792*^9, 
   3.7698726521042347`*^9}, {3.7698727437754784`*^9, 3.769872764069639*^9}, 
   3.7698738068112803`*^9, 3.769874577395355*^9, {3.769874784609207*^9, 
   3.7698747959638567`*^9}, 3.769874953357859*^9, 3.769875419688532*^9, 
   3.7698761662052298`*^9, 3.7698763593962803`*^9, 3.7698765712383966`*^9, 
   3.7698769633328233`*^9, {3.769877490773991*^9, 3.7698775053888273`*^9}, 
   3.7698799527038054`*^9, 3.7698800492943296`*^9, 3.769880182225933*^9, 
   3.7698802234022884`*^9, 3.769904357049183*^9, 3.769909349801752*^9, {
   3.7699104408571568`*^9, 3.7699104506737185`*^9}, 3.7699415410150394`*^9, 
   3.7699416569136686`*^9, 3.7699441260598955`*^9, 3.7699442129298644`*^9, 
   3.7699464820906525`*^9, {3.7699465668885026`*^9, 3.7699465786861773`*^9}, {
   3.7699466249308224`*^9, 3.7699466480321436`*^9}, 3.770117617586355*^9, {
   3.770117787819092*^9, 3.770117822765091*^9}, {3.770117862705375*^9, 
   3.7701178973873587`*^9}, {3.7701179618550463`*^9, 3.7701179665523148`*^9}, 
   3.770118017187211*^9, {3.770118574491087*^9, 3.7701185769972305`*^9}, 
   3.77011917842463*^9, {3.7701296429141645`*^9, 3.770129655159865*^9}, {
   3.772378454622844*^9, 3.7723784741149592`*^9}, 3.7724489130641527`*^9, 
   3.772449518581786*^9, 3.772534418271186*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"1386ab1f-a1f4-4676-9968-171d1a7ff25b"],

Cell[BoxData["3.9824579100992787`"], "Output",
 CellChangeTimes->{
  3.7698725585828857`*^9, 3.76987259012969*^9, {3.769872644367792*^9, 
   3.7698726521042347`*^9}, {3.7698727437754784`*^9, 3.769872764069639*^9}, 
   3.7698738068112803`*^9, 3.769874577395355*^9, {3.769874784609207*^9, 
   3.7698747959638567`*^9}, 3.769874953357859*^9, 3.769875419688532*^9, 
   3.7698761662052298`*^9, 3.7698763593962803`*^9, 3.7698765712383966`*^9, 
   3.7698769633328233`*^9, {3.769877490773991*^9, 3.7698775053888273`*^9}, 
   3.7698799527038054`*^9, 3.7698800492943296`*^9, 3.769880182225933*^9, 
   3.7698802234022884`*^9, 3.769904357049183*^9, 3.769909349801752*^9, {
   3.7699104408571568`*^9, 3.7699104506737185`*^9}, 3.7699415410150394`*^9, 
   3.7699416569136686`*^9, 3.7699441260598955`*^9, 3.7699442129298644`*^9, 
   3.7699464820906525`*^9, {3.7699465668885026`*^9, 3.7699465786861773`*^9}, {
   3.7699466249308224`*^9, 3.7699466480321436`*^9}, 3.770117617586355*^9, {
   3.770117787819092*^9, 3.770117822765091*^9}, {3.770117862705375*^9, 
   3.7701178973873587`*^9}, {3.7701179618550463`*^9, 3.7701179665523148`*^9}, 
   3.770118017187211*^9, {3.770118574491087*^9, 3.7701185769972305`*^9}, 
   3.77011917842463*^9, {3.7701296429141645`*^9, 3.770129655159865*^9}, {
   3.772378454622844*^9, 3.7723784741149592`*^9}, 3.7724489130641527`*^9, 
   3.772449518581786*^9, 3.7725344182751865`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"7e93e813-7072-489c-9324-b0f1297e32fb"],

Cell[BoxData["1.9956096587507486`*^7"], "Output",
 CellChangeTimes->{
  3.7698725585828857`*^9, 3.76987259012969*^9, {3.769872644367792*^9, 
   3.7698726521042347`*^9}, {3.7698727437754784`*^9, 3.769872764069639*^9}, 
   3.7698738068112803`*^9, 3.769874577395355*^9, {3.769874784609207*^9, 
   3.7698747959638567`*^9}, 3.769874953357859*^9, 3.769875419688532*^9, 
   3.7698761662052298`*^9, 3.7698763593962803`*^9, 3.7698765712383966`*^9, 
   3.7698769633328233`*^9, {3.769877490773991*^9, 3.7698775053888273`*^9}, 
   3.7698799527038054`*^9, 3.7698800492943296`*^9, 3.769880182225933*^9, 
   3.7698802234022884`*^9, 3.769904357049183*^9, 3.769909349801752*^9, {
   3.7699104408571568`*^9, 3.7699104506737185`*^9}, 3.7699415410150394`*^9, 
   3.7699416569136686`*^9, 3.7699441260598955`*^9, 3.7699442129298644`*^9, 
   3.7699464820906525`*^9, {3.7699465668885026`*^9, 3.7699465786861773`*^9}, {
   3.7699466249308224`*^9, 3.7699466480321436`*^9}, 3.770117617586355*^9, {
   3.770117787819092*^9, 3.770117822765091*^9}, {3.770117862705375*^9, 
   3.7701178973873587`*^9}, {3.7701179618550463`*^9, 3.7701179665523148`*^9}, 
   3.770118017187211*^9, {3.770118574491087*^9, 3.7701185769972305`*^9}, 
   3.77011917842463*^9, {3.7701296429141645`*^9, 3.770129655159865*^9}, {
   3.772378454622844*^9, 3.7723784741149592`*^9}, 3.7724489130641527`*^9, 
   3.772449518581786*^9, 3.7725344182821865`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"86690ce4-aeef-440d-9f1b-8a601264accb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"**", "**", " ", "checks"}], "  ", "****)"}]], "Input",
 CellChangeTimes->{{3.770117595891114*^9, 3.770117600057352*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"89500174-1c7a-4ad7-9989-0de965293dce"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"pNUM", " ", "\[LessEqual]", 
  RowBox[{"N", "[", 
   FractionBox["1", 
    SuperscriptBox["\[Nu]NUM", "2"]], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aa", "[", 
   RowBox[{"\[Tau]NUM", ",", "nNUM", ",", "pNUM", ",", "\[Nu]NUM"}], "]"}], 
  "\[GreaterEqual]", 
  RowBox[{"bb", "[", 
   RowBox[{"\[Tau]NUM", ",", "nNUM", ",", "pNUM", ",", "\[Nu]NUM"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vtest", "[", 
   RowBox[{"\[Tau]_", ",", "n_", ",", "p_", ",", "\[Nu]_"}], "]"}], ":=", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{
    RowBox[{"V", "[", 
     RowBox[{
      RowBox[{"aa", "[", 
       RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], ",", 
      RowBox[{"bb", "[", 
       RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], ",", 
      RowBox[{"cc", "[", 
       RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}]}], "]"}], 
    " ", ".", " ", "Om"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Abs", "[", 
  RowBox[{"Eigenvalues", "[", 
   RowBox[{"Vtest", "[", 
    RowBox[{"\[Tau]NUM", ",", "nNUM", ",", "pNUM", ",", "\[Nu]NUM"}], "]"}], 
   "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7701178495086203`*^9, 3.770117852339782*^9}, {
  3.770118089828366*^9, 3.7701180899833746`*^9}, {3.7701187836340494`*^9, 
  3.7701188004930134`*^9}, {3.770118917115684*^9, 3.770118917422702*^9}, {
  3.772378471807827*^9, 3.7723785038586607`*^9}, {3.772378547008128*^9, 
  3.7723785714705276`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"57461e32-a51d-4e8a-ad28-67d050975d71"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.7701178377599487`*^9, 3.770117898754437*^9}, 
   3.7701179705045404`*^9, 3.770118019744357*^9, 3.7701180910874376`*^9, {
   3.770118787090247*^9, 3.7701188010680466`*^9}, 3.770119181417801*^9, 
   3.77012966311432*^9, {3.7723785379686112`*^9, 3.772378572072562*^9}, 
   3.772534424323532*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"579d9cb5-cc6f-4ecf-8d32-10549195aa23"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.7701178377599487`*^9, 3.770117898754437*^9}, 
   3.7701179705045404`*^9, 3.770118019744357*^9, 3.7701180910874376`*^9, {
   3.770118787090247*^9, 3.7701188010680466`*^9}, 3.770119181417801*^9, 
   3.77012966311432*^9, {3.7723785379686112`*^9, 3.772378572072562*^9}, 
   3.7725344244555397`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"4db22db5-b824-4ebb-a07b-79f48ffa1e96"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.995609658750754`*^7", ",", "1.995609658750749`*^7", ",", 
   "0.5010999999430527`", ",", "0.5010999999411084`"}], "}"}]], "Output",
 CellChangeTimes->{{3.7701178377599487`*^9, 3.770117898754437*^9}, 
   3.7701179705045404`*^9, 3.770118019744357*^9, 3.7701180910874376`*^9, {
   3.770118787090247*^9, 3.7701188010680466`*^9}, 3.770119181417801*^9, 
   3.77012966311432*^9, {3.7723785379686112`*^9, 3.772378572072562*^9}, 
   3.7725344249215665`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"ca4e1b8c-16e3-4dd4-8a78-897c02f0e1e7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"**", 
   RowBox[{"*", "  ", "PLOB", " ", "Bounds"}]}], "  ", "****)"}]], "Input",
 CellChangeTimes->{{3.769872796756509*^9, 3.7698728082731676`*^9}, 
   3.7725344323999944`*^9},ExpressionUUID->"d63b1fdf-b4ea-405c-8fb5-\
3d24bdb2d747"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CapBound", "[", 
   RowBox[{"\[Tau]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Log2", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Tau]"}], ")"}], 
      SuperscriptBox["\[Tau]", "n"]}], "]"}]}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}], 
      RowBox[{"Log2", "[", 
       RowBox[{"n", "+", "1"}], "]"}]}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"Log2", "[", "n", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PLOBbound", "[", "\[Tau]_", "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"Log2", "[", 
    RowBox[{"1", "-", "\[Tau]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.7409164993177624`*^9, 3.740916500156311*^9}, {
  3.7698728164656363`*^9, 3.769872821362916*^9}, {3.769943086165417*^9, 
  3.769943088955577*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"2f72375b-cad6-46b4-bdcc-84ecadbb12c9"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"**", " ", "Relative"}], " ", "entropy", "  ", 
   RowBox[{"(", 
    RowBox[{"\[Kappa]", " ", "=", " ", 
     RowBox[{"1", " ", "for", " ", "vacuum", " ", "noise", " ", 
      RowBox[{"1", "/", "2"}], " ", "as", " ", "in", " ", "PLOB"}]}], ")"}]}],
   "***)"}]], "Input",
 CellChangeTimes->{{3.7698729981820297`*^9, 3.76987301584404*^9}, {
  3.769873338953521*^9, 3.7698733569395494`*^9}, {3.772379016411977*^9, 
  3.7723790388382597`*^9}, {3.7723799515184617`*^9, 
  3.7723799601179533`*^9}},ExpressionUUID->"69f8ecb5-05dd-42bb-8510-\
95e19e999ede"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MatrixArcCoth", "[", "X_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ss", ",", "S", ",", "IS", ",", "eigenV"}], "}"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ss", "=", 
       RowBox[{"Eigenvectors", "[", "X", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"S", "=", 
       RowBox[{"Transpose", "[", "ss", "]"}]}], ";", 
      RowBox[{"IS", "=", 
       RowBox[{"Inverse", "[", "S", "]"}]}], ";", 
      RowBox[{"eigenV", "=", 
       RowBox[{"Eigenvalues", "[", "X", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"S", ".", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"ArcCoth", "[", "eigenV", "]"}], "]"}], ".", "IS"}]}], 
     ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7723787226941767`*^9, 3.7723787414972525`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"e0273613-6c1e-4aa5-b3d9-0fa9d5c3ca25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   RowBox[{"Om", " ", ".", " ", 
    RowBox[{"MatrixArcCoth", "[", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", ".", " ", "Om"}]}], 
     " ", "]"}], " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "singularities", " ", "for", " ", "vacuum", " ", "contributions", " ", 
      "to", " ", "the", " ", "CM", " ", "V"}], " ", "*)"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.76986768155404*^9, {3.7698730506650314`*^9, 3.769873090303299*^9}, 
   3.7698731507327547`*^9, {3.7698732414599442`*^9, 3.769873244079094*^9}, {
   3.7723796396136217`*^9, 3.7723796543954673`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"ac8c4a4f-8881-4dc9-b02e-06f7cea7fe5e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"V1", "[", 
   RowBox[{"\[Tau]_", ",", "n_", ",", "p_", ",", "\[Nu]_"}], "]"}], ":=", 
  RowBox[{"V", "[", 
   RowBox[{
    RowBox[{"aa", "[", 
     RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], ",", 
    RowBox[{"bb", "[", 
     RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], ",", 
    RowBox[{"cc", "[", 
     RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G1", "[", 
   RowBox[{"\[Tau]_", ",", "n_", ",", "p_", ",", "\[Nu]_"}], "]"}], ":=", 
  RowBox[{"G", "[", 
   RowBox[{
    RowBox[{"aa", "[", 
     RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], ",", 
    RowBox[{"bb", "[", 
     RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], ",", 
    RowBox[{"cc", "[", 
     RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V2", "[", 
   RowBox[{"\[Tau]_", ",", "n_", ",", "p_", ",", "\[Nu]_"}], "]"}], ":=", 
  RowBox[{"V", "[", 
   RowBox[{
    RowBox[{"aa", "[", 
     RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], ",", 
    RowBox[{"bb", "[", 
     RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], ",", 
    RowBox[{"ccsep", "[", 
     RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G2", "[", 
   RowBox[{"\[Tau]_", ",", "n_", ",", "p_", ",", "\[Nu]_"}], "]"}], ":=", 
  RowBox[{"G", "[", 
   RowBox[{
    RowBox[{"aa", "[", 
     RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], ",", 
    RowBox[{"bb", "[", 
     RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], ",", 
    RowBox[{"ccsep", "[", 
     RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.7698735802573223`*^9, 3.7698736648871627`*^9}, {
  3.769880084829363*^9, 3.769880100432255*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"47e297b0-93f6-43c5-b66a-d7801daf9916"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RE", "[", 
   RowBox[{"\[Tau]_", ",", "n_", ",", "p_", ",", "\[Nu]_"}], "]"}], ":=", 
  RowBox[{"Re", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"Det", "[", 
         RowBox[{
          RowBox[{"V1", "[", 
           RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "Om"}], "2"]}], "]"}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"V1", "[", 
          RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], " ", 
         ".", " ", 
         RowBox[{"G1", "[", 
          RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}]}], 
        "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "2", "]"}]}]]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"Det", "[", 
        RowBox[{
         RowBox[{"V2", "[", 
          RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], "+", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "Om"}], "2"]}], "]"}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"V1", "[", 
         RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], " ", 
        ".", " ", 
        RowBox[{"G2", "[", 
         RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}]}], 
       "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", "2", "]"}]}]]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7698732454351716`*^9, 3.7698732878625984`*^9}, {
  3.769873367019126*^9, 3.769873424474412*^9}, {3.7698735674045873`*^9, 
  3.769873578174203*^9}, {3.76987367392968*^9, 3.7698737611926713`*^9}, {
  3.7723814597737293`*^9, 3.7723814636459503`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"e4dc3d51-4cf8-47e6-a99b-18e5cb20e8b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"REE", "[", 
   RowBox[{"\[Tau]_", ",", "n_", ",", "p_", ",", "\[Nu]_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"n", "\[GreaterEqual]", 
     FractionBox["\[Tau]", 
      RowBox[{"1", "-", "\[Tau]"}]]}], ",", "0", ",", 
    RowBox[{"RE", "[", 
     RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.769879391542709*^9, 3.7698794712062654`*^9}, {
  3.7698795392931595`*^9, 3.7698795413002744`*^9}, {3.772379873402994*^9, 
  3.772379927935113*^9}, {3.7723814673311615`*^9, 3.7723814790948343`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"96f643af-5e0e-44dd-9cd7-f5baf4980c29"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"N", "[", 
  RowBox[{"REE", "[", 
   RowBox[{"\[Tau]NUM", ",", "nNUM", ",", "pNUM", ",", "\[Nu]NUM"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"CapBound", "[", 
   RowBox[{"\[Tau]NUM", ",", "nNUM"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.769873771257247*^9, 3.769873778731674*^9}, {
  3.769879459908619*^9, 3.7698795351419225`*^9}, {3.769941590232855*^9, 
  3.7699415991043625`*^9}, {3.7699416322422576`*^9, 3.7699416616949425`*^9}, {
  3.7701184888381877`*^9, 3.770118489460223*^9}, {3.7701185834145975`*^9, 
  3.7701185914100547`*^9}, {3.770118712195963*^9, 3.770118730475009*^9}, {
  3.7701189400719967`*^9, 3.7701189635623407`*^9}, {3.7701190003374443`*^9, 
  3.77011900603477*^9}, {3.772379936119581*^9, 3.772379936521604*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"863ac5c1-8392-420d-a811-dae2d2532237"],

Cell[BoxData["0.009408853355637348`"], "Output",
 CellChangeTimes->{
  3.7698737790606933`*^9, 3.7698750097870865`*^9, 3.7698769786526995`*^9, 
   3.7698775149093714`*^9, 3.7698786090669537`*^9, 3.7698787820118456`*^9, 
   3.7698792879047813`*^9, {3.769879457052456*^9, 3.7698795434523973`*^9}, 
   3.769879966507595*^9, 3.7698801103008194`*^9, 3.7698801903753996`*^9, 
   3.769880233472864*^9, 3.7699044150695014`*^9, 3.7699104803674164`*^9, 
   3.7699415626732783`*^9, {3.7699415929810123`*^9, 3.769941662246974*^9}, 
   3.7699441324722624`*^9, 3.7699442226344194`*^9, 3.7701185249742546`*^9, 
   3.770118591799077*^9, {3.7701187126219873`*^9, 3.7701187310010386`*^9}, {
   3.770118946680375*^9, 3.7701189638353558`*^9}, {3.7701190012274947`*^9, 
   3.7701190067318096`*^9}, 3.7701191924224305`*^9, 3.7701296774211383`*^9, {
   3.77237988102743*^9, 3.7723799065138874`*^9}, 3.7723799372506456`*^9, 
   3.7723814802058973`*^9, 3.7725344419135385`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"575badf4-09f7-42d7-a9cb-9b34d1dd0f2b"],

Cell[BoxData["0.009408865611247997`"], "Output",
 CellChangeTimes->{
  3.7698737790606933`*^9, 3.7698750097870865`*^9, 3.7698769786526995`*^9, 
   3.7698775149093714`*^9, 3.7698786090669537`*^9, 3.7698787820118456`*^9, 
   3.7698792879047813`*^9, {3.769879457052456*^9, 3.7698795434523973`*^9}, 
   3.769879966507595*^9, 3.7698801103008194`*^9, 3.7698801903753996`*^9, 
   3.769880233472864*^9, 3.7699044150695014`*^9, 3.7699104803674164`*^9, 
   3.7699415626732783`*^9, {3.7699415929810123`*^9, 3.769941662246974*^9}, 
   3.7699441324722624`*^9, 3.7699442226344194`*^9, 3.7701185249742546`*^9, 
   3.770118591799077*^9, {3.7701187126219873`*^9, 3.7701187310010386`*^9}, {
   3.770118946680375*^9, 3.7701189638353558`*^9}, {3.7701190012274947`*^9, 
   3.7701190067318096`*^9}, 3.7701191924224305`*^9, 3.7701296774211383`*^9, {
   3.77237988102743*^9, 3.7723799065138874`*^9}, 3.7723799372506456`*^9, 
   3.7723814802058973`*^9, 3.772534441915539*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"1f80e41b-d9e5-439d-827c-29eafa755726"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"**", 
   RowBox[{"*", "  ", "RE", " ", "variance"}]}], " ", "***)"}]], "Input",
 CellChangeTimes->{{3.769878556106925*^9, 
  3.7698785623282804`*^9}},ExpressionUUID->"d68e0f5b-0b18-434c-90f4-\
95af1c3e3734"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GamFun", "[", 
   RowBox[{"\[Tau]_", ",", "n_", ",", "p_", ",", "\[Nu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"G1", "[", 
    RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], "-", 
   RowBox[{"G2", "[", 
    RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7698751773146687`*^9, 3.769875188385302*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"0213dfa1-9bb5-4542-93f9-1474f6b4387b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RelEntVar", "[", 
   RowBox[{"\[Tau]_", ",", "n_", ",", "p_", ",", "\[Nu]_"}], "]"}], ":=", 
  RowBox[{"Re", "[", " ", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "2", "]"}], "2"]}]], 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"GamFun", "[", 
        RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], ".", " ", 
       RowBox[{"V1", "[", 
        RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], ".", " ", 
       RowBox[{"GamFun", "[", 
        RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], ".", 
       "  ", 
       RowBox[{"V1", "[", 
        RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}]}], 
      "]"}]}], " ", "+", " ", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "2", "]"}], "2"]}]], "  ", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"GamFun", "[", 
        RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], ".", " ",
        "Om", ".", " ", 
       RowBox[{"GamFun", "[", 
        RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], ".", " ",
        "Om"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7697225265061293`*^9, 3.769722560871095*^9}, {
  3.769728484248893*^9, 3.7697285143866167`*^9}, {3.7697285514707375`*^9, 
  3.7697285704698243`*^9}, {3.769776637336251*^9, 3.7697766385573206`*^9}, {
  3.769776761939378*^9, 3.76977676215539*^9}, {3.769875116199173*^9, 
  3.769875122763549*^9}, {3.7698752047392373`*^9, 3.769875263339589*^9}, {
  3.7723811975217295`*^9, 3.772381201065932*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"ae93af4f-e8ed-4e7f-83bb-f320eb66f593"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RelEntVar", "[", 
  RowBox[{"\[Tau]NUM", ",", "nNUM", ",", "pNUM", ",", "\[Nu]NUM"}], 
  "]"}]], "Input",
 CellChangeTimes->{3.7698752797075253`*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"00934abb-1349-408c-b2cc-13145f4ab67f"],

Cell[BoxData["0.01117801747939895`"], "Output",
 CellChangeTimes->{
  3.7698752803535624`*^9, 3.7698769817458763`*^9, 3.769877517522521*^9, 
   3.769880248587729*^9, 3.769906061720684*^9, 3.769910502194665*^9, 
   3.769944241994527*^9, 3.770118620208702*^9, 3.770119198284766*^9, 
   3.770129685832619*^9, {3.7723811885092134`*^9, 3.772381202294002*^9}, 
   3.7725344485209165`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"e39e6067-c75d-4327-823a-e6f18839ef29"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"**", 
   RowBox[{"*", " ", "RATE"}]}], " ", "****)"}]], "Input",
 CellChangeTimes->{{3.7698785706487565`*^9, 
  3.76987857455398*^9}},ExpressionUUID->"1bf20862-0ce0-485c-98ea-\
900620cb5b9f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Fepsilon", "=", 
  RowBox[{"N", "[", 
   RowBox[{"ArgMax", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"PDF", "[", 
          RowBox[{
           RowBox[{"NormalDistribution", "[", 
            RowBox[{"0", ",", "1"}], "]"}], ",", "xx"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"xx", ",", 
           RowBox[{"-", "\[Infinity]"}], ",", "t"}], "}"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Integrate", "[", 
         RowBox[{
          RowBox[{"PDF", "[", 
           RowBox[{
            RowBox[{"NormalDistribution", "[", 
             RowBox[{"0", ",", "1"}], "]"}], ",", "xx"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"xx", ",", 
            RowBox[{"-", "\[Infinity]"}], ",", "t"}], "}"}]}], "]"}], 
        "\[LessEqual]", 
        SuperscriptBox["10", 
         RowBox[{"-", "2"}]]}]}], "}"}], ",", "t"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.772534457065405*^9, 3.772534457887452*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"dfff4d8f-6627-43b6-9ea0-33c5b981a280"],

Cell[BoxData[
 RowBox[{"-", "2.3263478740408403`"}]], "Output",
 CellChangeTimes->{3.769875320109836*^9, 3.7698769844750323`*^9, 
  3.769877519849654*^9, 3.769880253274997*^9, 3.7699086796414213`*^9, 
  3.76991053445051*^9, 3.7699425338508263`*^9, 3.769944311843522*^9, 
  3.770118652137528*^9, 3.7701192013689423`*^9, 3.770129689102806*^9, 
  3.7723813042288322`*^9, 3.7725344658279066`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"fc0fb62b-6a4b-4443-b63d-92a9f11c27d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"InverseCDF", "[", 
   RowBox[{
    RowBox[{"NormalDistribution", "[", 
     RowBox[{"0", ",", "1"}], "]"}], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "2"}]]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7698783727684383`*^9, 3.7698783792818108`*^9}, {
  3.7725344608636227`*^9, 3.7725344610566335`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"094df02c-cbdf-4e29-b8f8-505d2c55fa58"],

Cell[BoxData[
 RowBox[{"-", "2.326347874040841`"}]], "Output",
 CellChangeTimes->{{3.7698783738865023`*^9, 3.769878379593829*^9}, 
   3.770118657561838*^9, 3.7701192015619535`*^9, 3.7723813076100254`*^9, 
   3.7725344893982544`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"6a591844-74c6-4ab2-8738-f9bfedf1b05d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rate", "[", 
   RowBox[{"\[Tau]_", ",", "n_", ",", "nn_", ",", "p_", ",", "\[Nu]_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"REE", "[", 
    RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], "+", " ", 
   RowBox[{"Fepsilon", " ", 
    RowBox[{"\[Sqrt]", 
     FractionBox[
      RowBox[{"RelEntVar", "[", 
       RowBox[{"\[Tau]", ",", "n", ",", "p", ",", "\[Nu]"}], "]"}], "nn"], 
     " "}]}]}]}]], "Input",
 CellChangeTimes->{{3.7698753436471825`*^9, 3.7698753785571795`*^9}, {
  3.769879553040946*^9, 3.769879556645152*^9}, {3.7723813943799887`*^9, 
  3.7723813956760626`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"13cc09c5-b2d9-42fa-a337-0a461406c2da"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Rate", "[", 
  RowBox[{
  "\[Tau]NUM", ",", "nNUM", ",", "nnNUM", ",", "pNUM", ",", "\[Nu]NUM"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RE", "[", 
  RowBox[{"\[Tau]NUM", ",", "nNUM", ",", "pNUM", ",", "\[Nu]NUM"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"CapBound", "[", 
   RowBox[{"\[Tau]NUM", ",", "nNUM"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.769875396823224*^9, 3.769875401246477*^9}, {
   3.769875445920032*^9, 3.769875453518467*^9}, {3.7698760402190237`*^9, 
   3.7698760734299235`*^9}, {3.7701186715656395`*^9, 3.770118673342741*^9}, 
   3.7701278235911055`*^9, {3.7723814363603897`*^9, 3.7723814379124784`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"f3f1420c-c6f6-4a72-aea0-fca0da1bb4fb"],

Cell[BoxData["0.0091628975658153`"], "Output",
 CellChangeTimes->{{3.7698754317152195`*^9, 3.769875454428519*^9}, 
   3.7698757400618563`*^9, {3.7698760491125326`*^9, 3.7698760554918976`*^9}, 
   3.769876179170972*^9, 3.7698763728110476`*^9, 3.769876577345746*^9, 
   3.7698769859251156`*^9, 3.769877522559809*^9, 3.7698801995409236`*^9, {
   3.769880237782111*^9, 3.769880255721137*^9}, {3.770118664472234*^9, 
   3.7701186736097565`*^9}, 3.770119031265213*^9, 3.7701191556943297`*^9, 
   3.7701192020239797`*^9, 3.7701263185510216`*^9, 3.7701296928240194`*^9, 
   3.772381439233554*^9, 3.772381486351249*^9, 3.7725344905013175`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"ea71e80a-11dc-4ad4-8168-435ce450ef51"],

Cell[BoxData["0.009408853355637348`"], "Output",
 CellChangeTimes->{{3.7698754317152195`*^9, 3.769875454428519*^9}, 
   3.7698757400618563`*^9, {3.7698760491125326`*^9, 3.7698760554918976`*^9}, 
   3.769876179170972*^9, 3.7698763728110476`*^9, 3.769876577345746*^9, 
   3.7698769859251156`*^9, 3.769877522559809*^9, 3.7698801995409236`*^9, {
   3.769880237782111*^9, 3.769880255721137*^9}, {3.770118664472234*^9, 
   3.7701186736097565`*^9}, 3.770119031265213*^9, 3.7701191556943297`*^9, 
   3.7701192020239797`*^9, 3.7701263185510216`*^9, 3.7701296928240194`*^9, 
   3.772381439233554*^9, 3.772381486351249*^9, 3.772534490506318*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"33bc0e8e-23ea-4e93-8823-cda100f0100e"],

Cell[BoxData["0.009408865611247997`"], "Output",
 CellChangeTimes->{{3.7698754317152195`*^9, 3.769875454428519*^9}, 
   3.7698757400618563`*^9, {3.7698760491125326`*^9, 3.7698760554918976`*^9}, 
   3.769876179170972*^9, 3.7698763728110476`*^9, 3.769876577345746*^9, 
   3.7698769859251156`*^9, 3.769877522559809*^9, 3.7698801995409236`*^9, {
   3.769880237782111*^9, 3.769880255721137*^9}, {3.770118664472234*^9, 
   3.7701186736097565`*^9}, 3.770119031265213*^9, 3.7701191556943297`*^9, 
   3.7701192020239797`*^9, 3.7701263185510216`*^9, 3.7701296928240194`*^9, 
   3.772381439233554*^9, 3.772381486351249*^9, 3.7725344905123177`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"f87c90ab-ab94-4773-9b9f-b95d3ef82cd7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"listann", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"10", "^", "i"}], ",", 
        RowBox[{"1.2", "*", 
         RowBox[{"10", "^", "i"}]}], ",", 
        RowBox[{"1.3", "*", 
         RowBox[{"10", "^", "i"}]}], ",", 
        RowBox[{"1.5", "*", 
         RowBox[{"10", "^", "i"}]}], ",", 
        RowBox[{"2", "*", 
         RowBox[{"10", "^", "i"}]}], ",", 
        RowBox[{"2.5", "*", 
         RowBox[{"10", "^", "i"}]}], ",", 
        RowBox[{"3", "*", 
         RowBox[{"10", "^", "i"}]}], ",", 
        RowBox[{"4", "*", 
         RowBox[{"10", "^", "i"}]}], ",", 
        RowBox[{"5", "*", 
         RowBox[{"10", "^", "i"}]}], ",", 
        RowBox[{"6", "*", 
         RowBox[{"10", "^", "i"}]}], ",", 
        RowBox[{"7", "*", 
         RowBox[{"10", "^", "i"}]}], ",", 
        RowBox[{"8", "*", 
         RowBox[{"10", "^", "i"}]}], ",", 
        RowBox[{"9", "*", 
         RowBox[{"10", "^", "i"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "3", ",", "7"}], "}"}]}], "]"}], "//", "Flatten"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.740745505141234*^9, 3.740745604409691*^9}, {
   3.7407456688695717`*^9, 3.7407456706127043`*^9}, {3.740903511537342*^9, 
   3.740903526802839*^9}, {3.7409035696150694`*^9, 3.7409036156772547`*^9}, {
   3.740903749505347*^9, 3.740903749661567*^9}, {3.7409038549684467`*^9, 
   3.7409038699524317`*^9}, {3.7409077653877172`*^9, 3.7409077957869225`*^9}, 
   3.7409129450896482`*^9, {3.74091757158278*^9, 3.740917608464896*^9}, {
   3.7698199366206765`*^9, 3.769819988700655*^9}, 3.7698758669431133`*^9, {
   3.7723816169067163`*^9, 3.7723817165684166`*^9}, {3.772382869292349*^9, 
   3.7723828871263685`*^9}, {3.7723860877784357`*^9, 3.772386091107626*^9}, {
   3.772386262590434*^9, 3.7723862651945834`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"3d4530ac-b219-4846-9efd-dd9aa2c1f1dd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lista", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"listann", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Rate", "[", 
         RowBox[{
         "\[Tau]NUM", ",", "nNUM", ",", "nn", ",", "pNUM", ",", "\[Nu]NUM"}], 
         "]"}], "/.", 
        RowBox[{"nn", "\[Rule]", 
         RowBox[{"listann", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "listann", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"listaCap", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"listann", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"CapBound", "[", 
        RowBox[{"\[Tau]NUM", ",", "nNUM"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "listann", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"listaAsy", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"listann", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"RE", "[", 
        RowBox[{"\[Tau]NUM", ",", "nNUM", ",", "pNUM", ",", "\[Nu]NUM"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "listann", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7407456816198206`*^9, 3.7407457298321457`*^9}, {
  3.740823914406762*^9, 3.7408239185344114`*^9}, {3.7409161223856354`*^9, 
  3.7409161428721304`*^9}, {3.7698758570245457`*^9, 3.7698758981398973`*^9}, {
  3.7698760580730453`*^9, 3.769876082929467*^9}, {3.7723815994187164`*^9, 
  3.77238160105881*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"e30048e2-a302-4f49-beff-0953df5ab318"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pic1", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ListLogLogPlot", "[", 
     RowBox[{"lista", ",", 
      RowBox[{"Joined", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"0.0007", ",", "0.01"}], "}"}]}], "}"}]}]}], "]"}], ",", 
    RowBox[{"ListLogLogPlot", "[", 
     RowBox[{"listaCap", ",", 
      RowBox[{"Joined", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Black", ",", "Dashed"}], "}"}]}]}], "]"}], ",", 
    RowBox[{"ListLogLogPlot", "[", 
     RowBox[{"listaAsy", ",", 
      RowBox[{"Joined", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Red", ",", "Dashed"}], "}"}]}]}], "]"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7698759040102334`*^9, 3.7698759712060766`*^9}, {
  3.7698760909739275`*^9, 3.7698761019835567`*^9}, {3.769876421059807*^9, 
  3.7698764427690487`*^9}, {3.770119632429598*^9, 3.7701196339466844`*^9}, {
  3.7723857605487194`*^9, 3.7723857744505143`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"1a6a7e7e-2682-4939-a84b-186c5a6a0a74"],

Cell[BoxData[
 GraphicsBox[{{{}, {{{}, {}, 
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.011000000000000001`], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwtk2swnGcUgEVTjNLG+4lI123dd5e1qxO3NJy4pitSEaJFk6CkYtodVpMp
0cR2Y8YtCSFlGBYZxKxla8U149DQUlJxiRWZhCYdskiLiCCNfp3mx5kzz7/n
zDyHGSMMidPU0NA4SM9/W7p9pSS7kgEemTmd12R7MdTa/MMDUSagXOMfv3PI
GD0ZR+59JDeBQwrnVfPxPWizEanqAlOoHLsU+sB+Dz7yF26EnDYD+cGJe2JH
I2xkyFpHA82hyui8l7JiN/KlpmXe71jAm14D7XDv3fh+QK0s77oFWHdIljhD
hnhO0ZczrMOEXeEbni1iQxzx0R+yjWfCePqkgexTQ2QEXq6iWpigIarwVbAM
sUF9/WHSBhN0E4gX0TPEayBa6N5nCWYW84TzgkKjsJZORaIllFYVyE/OUCic
e72lO2AJcresVb8eCp/GFIZrrVjCineaX6+SQtVRxrRgvxUIUr53+buCQuWr
GwtFd63AP0t378k0Ck1jfx6cAGvwVn6QaBNL4bk13fecyq1BKH00VXGUwmNl
hYxUvg0sOz32z3SnsEurebO92gbmfPV+i2PRPiWbHtQOWzC47CaqNaXwlDTN
QCPYFqq3yi6WG1K44iUJPFFoC1sTjeNf6tM+RaciZCO2sJ3bmp2sTWFkfRW7
XMsO5Iyl4iRNCls+Vp9Zj7UD8dc28cJNguy2jP6VXDsw93h5jLVO0LRWR+B6
3w7WHVcdapYJbgYVRIgT7EHSaxJ1Z45gTFuTe++0PcxUtt+nZgl2CV59x3Bn
AZYOq9gPCZYsZ2THD7FgJuqLrOAJgjuipAk1nmyoXcrQrR8hGPl87uZ2KRt+
ib3a4jlMsGbtq4uLajZI9azOFA8SdCtK6hA4cUDyTPL87K8EzRaCBooTOdDU
88lacz/B/3vjgFWjWN+1j/bLn5x68oYDdzk3ZKO9BIX6wn2P7RwgMCArerKH
YOzrtTarJAe4MC3e5CJBr+oLA9/sdIToALB0vk2wTr+8Tn7WEfwejKawOglq
Sv+c1x53hJRkv76b7eRtn1x4t/WW9dVWggGKPFXBFBfUdsmzzFsEK30mjBdd
nIDh6a6iWgguCI7/pbrkBD2j9mxvJcF09QmW66ATqMe6fUuaydueefCkuEak
T7Oo3lOy34wHTQa1Hj/+RN8nirGeP8yDz1v91CoFwQg+dzQumgftvKmObJrH
65YpnUwezIeF5WvR7H3epazhdx6omBE7jZvI23/gw9Puts++bSRYnfqMk+rK
B0nOgbB/5ATJEa7SPIMPDMWLl6E0+/9wu9qrgw+Ee9rijwba5/Csz+I8H4JC
8mLzaDYeYTbG7HIGMbctN5DmWXPboXxnZ5D0i9ONaB4XFI61BTuDSJ2Yq5YR
/BcRl+HY
        "]]}}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6]}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.011000000000000001`], AbsoluteThickness[1.6]}, {}}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.011000000000000001`], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}, {{}, {{{}, {}, 
      {GrayLevel[0], PointSize[0.011000000000000001`], AbsoluteThickness[1.6],
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF011IU3EYBvBpsYaxKAdDOm1rOWfO2pqhy7RtOVA4UzH7giliG1omNMag
aBW1si4sC20bjcY4OtE1pjZytGxRFAWTVctmHVkkUuHaRuFg5JZkxeD/Xrw8
/O6ei+flqrXNHbkUCmX/v/ufxOota+8gJrdUR+aZrvxnh3iczftatyBLscZ3
u8fBRekW0i9nIX+u1aabj7ORJzD3wxklB1lMsGw1a7Yib6gbdfdZwGc8L6+/
pnGRQwp6kN8JxpQ3hxhe8FjM8kmXBt+W6+NPy7chMw97H3u6wdrFld95AfBX
tekoNQkmD2ARvKoQeXJ5OG5+A2ZpXkzPynnQN5W3XmQHH7SZMIO4CNlPfZB5
5AAzrZm9jBw+cjtxbhOlCZyU9SjbTGDS3K5yh8AtriGBnVqM7K2OnfylAQt8
xlfJG2DWKA2XfABnGgZUl7u2I6t99yufR8B+fPksVlmCbF0y9nYGwTmtRNeI
VAB9fizeW70LHkmduJSIgfeYdVO4qBSZHW8I3OkGZ/cGzvR/nPvyB6yla8vn
i3cga1ZSvkIdWOa4GDi1dieyk253jp8G5xLfouvC4Ow+hch1nj5yYA48qJgt
SFSIkOP4kZ/kVfCFWFuJZBqc3fMuZL1L2lPFBhN6NS9aD1aJhTMdx8Bh5xKD
dg1cc77CNvYWnP0HMbLD8L3UIAHnNwonOUZw7ZUnDtkUWF+/oEhEwQUh7oR6
YxnyAocf7C8Dh3HTe18T+C/XDO5f
        "]]}}, 
     {GrayLevel[0], PointSize[0.011000000000000001`], AbsoluteThickness[1.6], 
      Dashing[{Small, Small}]}, {
      {GrayLevel[0], PointSize[0.011000000000000001`], AbsoluteThickness[1.6],
        Dashing[{Small, Small}]}, {}}, {
      {GrayLevel[0], PointSize[0.011000000000000001`], AbsoluteThickness[1.6],
        Dashing[{Small, Small}]}, {}}}, {{}, {}}}, {{}, {{{}, {}, 
      {RGBColor[1, 0, 0], PointSize[0.011000000000000001`], AbsoluteThickness[
       1.6], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF011IU3EYBvBpsYaxPhyYdNrWcm45a2uGLrO25UjhTMXsC6aInaFlQmMM
ilZRK+vCstA2aTTG0YWuMbWRo2WLoiiYrFo264hRSIVrG4WDkVuSFYP/e/Hy
8Lt7Lp6XR+gaWrNpNNqef/c/yaUb1q5+TClcvVe2zpX79ACfu3530wZkOVb3
dvsIuDDVSPmVbORPVbpUw1EO8ijmfjCp5iJLSbatctlG5FXVQ+7uPvApz4ur
rxg85JCKGRS0gTH19QGWFzwc7fuoT4FvKg2xJ6WbkPMOeh95OsC6ucXfOQHw
V8J8mJ4AU/uwGbyiAHls4U7M8hrM1j6fmFLyoW8yZ6XEDt5vM2NGaSGyn34/
/dABzrOmd7KyBMgt5Jm1tHpwQtGpbjaDKUuLxh0CN7oGRHa6ENm7K3r8lxYs
8pleJq6B2UMMXPYenK7t1Vxs34xM+O6VP5sB+/GF01h5EbJ13tTVFgRnNZHt
g3IR9Pkxd3fpNngweexCPAreYdGP45JiZE6sNnCrA5zZGzjd82H6yx+wjqkr
/SzcgqxdTPoK9GCF43zgxPKtyE6m3TlyEpxNfousCIMz+xQjV3u6qd5pcL9q
Kj9eJkGO4Yd+UpfB56LNRbIJcGbP25ANLnlnBQdMGgh+pAaskYonW4+Aw855
FuMKuPJsmW34DTjzD1Jkh/F7sVEGzq0Tj3FN4KpLjx2KcbChZlYVj4DzQ7xR
Yk0J8ixXEOwpAYdx8ztfPfgvrJR2Rg==
        "]]}}, 
     {RGBColor[1, 0, 0], PointSize[0.011000000000000001`], AbsoluteThickness[
      1.6], Dashing[{Small, Small}]}, {
      {RGBColor[1, 0, 0], PointSize[0.011000000000000001`], AbsoluteThickness[
       1.6], Dashing[{Small, Small}]}, {}}, {
      {RGBColor[1, 0, 0], PointSize[0.011000000000000001`], AbsoluteThickness[
       1.6], Dashing[{Small, Small}]}, {}}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{6.427488872695982, -7.264430222920869},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->FrontEndValueCache[{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-6.907755278982137, 
        FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.002\"", 0.002, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.502290170873972, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.199705077879927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.502290170873972, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.199705077879927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {{{6.907755278982137, 
        FormBox["1000", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {16.11809565095832, 
        FormBox[
         TemplateBox[{"10", "7"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {18.420680743952367`, 
        FormBox[
         TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.396929655216146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.551080335043404, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.684611727667927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.802394763324311, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.006367567650246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.294049640102028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.699514748210191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.85366542803745, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.987196820661973, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.104979856318357, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.903487552536127, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.308952660644293`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.596634733096073`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.819778284410283`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.002099841204238`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.156250521031495`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.289781913656018`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.407564949312402`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12.206072645530174`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12.611537753638338`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12.89921982609012, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.122363377404328`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.304684934198283`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.458835614025542`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.592367006650065`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.710150042306449`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {14.508657738524219`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {14.914122846632385`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15.201804919084164`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15.424948470398375`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15.60727002719233, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15.761420707019587`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15.89495209964411, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {16.012735135300492`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {16.811242831518264`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.216707939626428`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.50439001207821, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.72753356339242, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.909855120186375`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18.064005800013632`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18.197537192638155`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18.31532022829454, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.11382792451231, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.519293032620475`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.806975105072254`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.030118656386467`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.21244021318042, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.36659089300768, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.5001222856322, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.617905321288585`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.396929655216146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.551080335043404, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.684611727667927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.802394763324311, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.006367567650246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.294049640102028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.699514748210191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.85366542803745, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.987196820661973, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.104979856318357, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.903487552536127, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.308952660644293`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.596634733096073`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.819778284410283`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.002099841204238`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.156250521031495`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.289781913656018`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.407564949312402`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12.206072645530174`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12.611537753638338`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12.89921982609012, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.122363377404328`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.304684934198283`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.458835614025542`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.592367006650065`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.710150042306449`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {14.508657738524219`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {14.914122846632385`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15.201804919084164`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15.424948470398375`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15.60727002719233, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15.761420707019587`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15.89495209964411, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {16.012735135300492`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {16.811242831518264`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.216707939626428`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.50439001207821, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.72753356339242, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.909855120186375`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18.064005800013632`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18.197537192638155`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18.31532022829454, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.11382792451231, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.519293032620475`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.806975105072254`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.030118656386467`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.21244021318042, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.36659089300768, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.5001222856322, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.617905321288585`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{6.427488872695982, 
   18.31532022829454}, {-7.264430222920869, -4.605170185988091}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}], 
    Charting`ScaledTicks[{Log, Exp}]}]], "Output",
 CellChangeTimes->{
  3.7698759755413246`*^9, 3.7698761024145813`*^9, 3.7698761945838532`*^9, 
   3.7698763847417297`*^9, {3.7698764230489206`*^9, 3.7698764433970847`*^9}, 
   3.769876586542272*^9, 3.769876991092411*^9, 3.7698775269000573`*^9, 
   3.769880267171792*^9, 3.7701190361144905`*^9, 3.7701192607593393`*^9, 
   3.770119634941741*^9, 3.7701297104710283`*^9, {3.772381606350113*^9, 
   3.7723817194975843`*^9}, {3.772382881966074*^9, 3.772382888972474*^9}, {
   3.7723857614147687`*^9, 3.772385774983545*^9}, 3.7723860936827736`*^9, 
   3.7723862670476894`*^9, 3.7725344962706475`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"a7201e7b-d66e-4abc-b466-ee41315b64f0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"**", 
   RowBox[{
   "*", " ", "optimizing", " ", "over", " ", "the", " ", "symplectic", " ", 
    "eigenvalues", " ", "or", " ", "equivalently", " ", "over", " ", "purity",
     " ", "p", " ", "and", " ", "\[Nu]"}]}], "  ", "****)"}]], "Input",
 CellChangeTimes->{{3.7701277835108128`*^9, 3.7701277964395523`*^9}, {
  3.7723819189049897`*^9, 
  3.772381934614888*^9}},ExpressionUUID->"17ecd358-ee60-4ada-8364-\
73ce6816dedc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NSTEPS", "=", "20"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]MIN2", "=", 
   RowBox[{
    FractionBox["1", "2"], "+", 
    FractionBox["1", "10000000"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]MAX2", "=", 
   RowBox[{"nNUM", "+", 
    FractionBox["1", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]STEP", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Nu]MAX2", "-", "\[Nu]MIN2"}], ")"}], "/", "NSTEPS"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pNUM2", "=", 
   FractionBox["1", "10000000"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.772382349913642*^9, 3.7723823799843616`*^9}, {
  3.7725346079910374`*^9, 3.772534608128045*^9}, {3.7725349651804676`*^9, 
  3.772534965262472*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"4fa1a03f-b5e6-45c7-bd94-9c2c34e7d0e0"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"check", " ", "minimum", " ", "at", " ", "specific", " ", "uses"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7723824249619346`*^9, 3.7723824349745073`*^9}, {
  3.7723827800392437`*^9, 3.7723827822543707`*^9}, {3.7723843781646514`*^9, 
  3.772384380553788*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"73555665-96bc-4a8a-a112-26b84d68f9b6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ListVALUE", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Rate", "[", 
        RowBox[{
        "\[Tau]NUM", ",", "nNUM", ",", "2000", ",", "p", ",", "\[Nu]"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "pNUM2", ",", 
         FractionBox["1", 
          SuperscriptBox["\[Nu]", "2"]], ",", 
         FractionBox[
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["\[Nu]", "2"]], "-", "pNUM2"}], "NSTEPS"]}], 
        "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", "\[Nu]MIN2", ",", "\[Nu]MAX2", ",", "\[Nu]STEP"}],
       "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Min", "[", "ListVALUE", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListPOINT", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"p", ",", "\[Nu]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "pNUM2", ",", 
         FractionBox["1", 
          SuperscriptBox["\[Nu]", "2"]], ",", 
         FractionBox[
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["\[Nu]", "2"]], "-", "pNUM2"}], "NSTEPS"]}], 
        "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", "\[Nu]MIN2", ",", "\[Nu]MAX2", ",", "\[Nu]STEP"}],
       "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7723831277571325`*^9, 3.7723831282891626`*^9}, {
  3.772383224974693*^9, 3.772383246737938*^9}, {3.7723834542528067`*^9, 
  3.772383491364929*^9}, {3.772383882540303*^9, 3.7723839049035826`*^9}, {
  3.772384092845332*^9, 3.7723840948814487`*^9}, {3.772384180802363*^9, 
  3.772384194792163*^9}, {3.772384283577241*^9, 3.772384286782425*^9}, {
  3.772384333407091*^9, 3.7723843512211103`*^9}, {3.772384408243372*^9, 
  3.772384441766289*^9}, {3.772534627760168*^9, 3.772534627810171*^9}, {
  3.7725349127064667`*^9, 3.772534924851161*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"044b6746-5a33-4363-910d-5b5d437de2e2"],

Cell[BoxData["0.001835225717105005`"], "Output",
 CellChangeTimes->{
  3.772384444245431*^9, 3.772534541624242*^9, {3.7725346133903465`*^9, 
   3.7725346321684203`*^9}, {3.772534917037714*^9, 3.7725349290454006`*^9}, 
   3.7725349686036634`*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"afe6fef5-5fe3-4640-acfd-240575507cc6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Position", "[", 
  RowBox[{"ListVALUE", ",", 
   RowBox[{"Min", "[", "ListVALUE", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.772384200177471*^9, 3.772384243987977*^9}, {
  3.7723843033933744`*^9, 3.7723843040394115`*^9}, {3.7723844185679626`*^9, 
  3.7723844192660027`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"2a069c0d-0bfb-4755-aaa9-ad95dbe3a864"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"10", ",", "7"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.7725346171545615`*^9, 3.7725346322774267`*^9}, {
   3.7725349213789625`*^9, 3.7725349302444696`*^9}, 3.772534969717727*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"aef2f6b2-bafe-4189-88d8-a09b0b0511cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ListVALUE", "[", 
  RowBox[{"[", 
   RowBox[{"10", ",", "7"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListPOINT", "[", 
  RowBox[{"[", 
   RowBox[{"10", ",", "7"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.772384250016322*^9, 3.772384320215337*^9}, {
  3.7723843577714853`*^9, 3.77238436099667*^9}, {3.772534573275052*^9, 
  3.7725345777483077`*^9}, {3.7725349372538705`*^9, 3.772534977653181*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"e2ba3957-6895-4029-91fa-d323f1236a6f"],

Cell[BoxData["0.001835225717105005`"], "Output",
 CellChangeTimes->{{3.7723842541555586`*^9, 3.7723843204203486`*^9}, 
   3.7723843615677023`*^9, 3.772384450287777*^9, 3.7725345879908934`*^9, {
   3.772534941651122*^9, 3.7725349781342087`*^9}},
 CellLabel->"Out[98]=",ExpressionUUID->"a47682f6-0ac5-437b-b18d-e518019b5e22"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.197627330490895`", ",", "0.500495055`"}], "}"}]], "Output",
 CellChangeTimes->{{3.7723842541555586`*^9, 3.7723843204203486`*^9}, 
   3.7723843615677023`*^9, 3.772384450287777*^9, 3.7725345879908934`*^9, {
   3.772534941651122*^9, 3.772534978138209*^9}},
 CellLabel->"Out[99]=",ExpressionUUID->"0fea308f-5bdf-4bee-a681-fc14a8409584"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Nu]minus", "=", "0.500495055`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Nu]plus", "=", 
  FractionBox["1", 
   RowBox[{"\[Nu]minus", "  ", "1.197627330490895`"}]]}]}], "Input",
 CellChangeTimes->{{3.7723846396156054`*^9, 3.7723846853232203`*^9}, {
  3.7725349918229914`*^9, 3.772535014652297*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"8ae0da81-6423-4c7d-a7fc-f79d28fd6313"],

Cell[BoxData["1.6683167524887152`"], "Output",
 CellChangeTimes->{3.772384687318334*^9, 3.772535015737359*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"a0855906-4a79-4bf8-852b-0afdc781b274"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"*", " ", "loop"}], " ", "**)"}]], "Input",
 CellChangeTimes->{{3.772384453093937*^9, 
  3.7723844566761417`*^9}},ExpressionUUID->"15021a9b-04f4-4ebb-af35-\
914bae495eda"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"listann2", "=", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"10", "^", "i"}], ",", 
         RowBox[{"1.2", "*", 
          RowBox[{"10", "^", "i"}]}], ",", 
         RowBox[{"1.5", "*", 
          RowBox[{"10", "^", "i"}]}], ",", 
         RowBox[{"2", "*", 
          RowBox[{"10", "^", "i"}]}], ",", 
         RowBox[{"2.5", "*", 
          RowBox[{"10", "^", "i"}]}], ",", 
         RowBox[{"3", "*", 
          RowBox[{"10", "^", "i"}]}], ",", 
         RowBox[{"4", "*", 
          RowBox[{"10", "^", "i"}]}], ",", 
         RowBox[{"5", "*", 
          RowBox[{"10", "^", "i"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "3", ",", "7"}], "}"}]}], "]"}], "//", 
     "Flatten"}]}], ";"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7723826026130953`*^9, 3.7723826109785743`*^9}, {
  3.7723828231237082`*^9, 3.772382825500844*^9}, {3.7723828960458794`*^9, 
  3.772382896151885*^9}, {3.7723859218109426`*^9, 
  3.7723859251541343`*^9}},ExpressionUUID->"ce4355c5-235c-467a-b78c-\
9e7db83e97d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RateOPTlista2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"listann", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"Min", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Rate", "[", 
              RowBox[{"\[Tau]NUM", ",", "nNUM", ",", 
               RowBox[{"listann", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", "p", ",", "\[Nu]"}], 
              "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "pNUM2", ",", 
               FractionBox["1", 
                SuperscriptBox["\[Nu]", "2"]], ",", 
               FractionBox[
                RowBox[{
                 FractionBox["1", 
                  SuperscriptBox["\[Nu]", "2"]], "-", "pNUM2"}], "NSTEPS"]}], 
              "}"}]}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "\[Nu]", ",", "\[Nu]MIN2", ",", "\[Nu]MAX2", ",", "\[Nu]STEP"}], 
           "}"}]}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "listann", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7701281593833113`*^9, 3.770128176526292*^9}, {
   3.770128395689827*^9, 3.770128404849351*^9}, {3.7701285386920066`*^9, 
   3.770128543668291*^9}, 3.772382489784642*^9, {3.772382618966031*^9, 
   3.7723826217761917`*^9}, {3.772385916298628*^9, 3.772385919643819*^9}, 
   3.772386272390995*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"4a3f527e-0958-4879-aac5-ed7bca2cca25"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pic2", "=", 
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{"RateOPTlista2", ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Red", "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"All", ",", 
        RowBox[{"{", 
         RowBox[{"0.002", ",", "0.01"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pic3", "=", 
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{"lista", ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"All", ",", 
        RowBox[{"{", 
         RowBox[{"0.002", ",", "0.01"}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"pic3", ",", "pic1", ",", "pic2", ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<bits per ruse\>\"", ",", "\"\<\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<n\>\"", ",", "\"\<\>\""}], "}"}]}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "12"}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.770128252975664*^9, {3.7723850038004355`*^9, 3.77238508762123*^9}, {
   3.7723855724789624`*^9, 3.772385662881133*^9}, {3.77238573503426*^9, 
   3.7723857398525352`*^9}, {3.772385788834337*^9, 3.7723857921085243`*^9}, {
   3.7723862809584846`*^9, 3.7723862818395357`*^9}, {3.772448506207882*^9, 
   3.772448530690282*^9}, {3.772535204382149*^9, 3.7725352080473585`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"adc96cbf-64a7-4c59-9493-ba71724432ad"],

Cell[BoxData[
 GraphicsBox[{{{}, {{{}, {}, 
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.011000000000000001`], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwtk3swnHcUhkVTjFLx+0S067buu8va1cYtDSfrlq5IRIgWTYKSiml3WE2m
RBObTWYIaSgpw7DIIIZla8UlMg4NDSUVl1iRSWjSIYu0iAjS6NepP86cef57
zpz3ZcaIQuI0NTQ09tHz3/74rsEhUwNTiGlt9OieNMFQG4sP90aZgnKFf/TO
fhP0Yhy8/5HcFPYrXJYtRneh7VqkqgPMoHzkYuhDh1342F+0FnLSHOT7xu5L
nIyxgVHXMhxoARXGZ72VZTuRLzMrEbxjCW+7DbXDBTvx/YDqupxrlmDTLl3g
DBjhGUXP5UEdJuwIX/NqlhjhkI/+gF08E0bTxw3rDhkhI/BKBdXMBA1xma+C
ZYT16muPktaYoJtAvImeEf4I4rnO3VZgbjlLOC8pNA5rvqVItILiijz58SkK
RTNvNnT7rEDunrns10Xhs5j8cK0lK1gSpPl1KylUHWZMCvdYgzDle9e/yyhU
vr4+V3DPGvwzdT84nkahWewv/WNgAwKlQaJtLIVnVnTfcy61AZHs8UTZYQqP
lOQzUvm2sOj8xP+SB4UdWk3rbZW2MOOr91sci/YpWvekttmB4RV3cbUZhSdk
aYYawXZQuVFyvtSIwiVvaeCxfDvYGGsY/VKf9ik4EVE3ZAeb2S1ZydoURtZW
sEu17EHOWChM0qSw+RP1qdVYe5B8bRsvWifIbs3oXcq2BwvPV0dYqwTNqnWE
bg/sYdVp2bFqkeB6UF6EJMEBpN2mUXdmCP7/ZweYKm97QE0T7BC+/o7hwQIs
HlSxHxEsWszIih9gwVTUF5nBYwS3RckSqrzYUL2QoVs7RDDyxcyNzWI2/Bp7
tdlrkGDVylfn59VskOlZnyrsJ+hekNQudOaA9Ln0xem7BM3ngvoKEznQ2PXp
SlMvQdnmD0VZ5RywbpDou/XQfrnjE0/fcuAe53rdcDdBkb5o9xN7RwgMyIwe
7yIY+2al1TrJEc5NSta5SNC78lzfN9udIDoArFxuE6zRL62Rn3YCv4fDKaxb
BDVlf85qjzpBSrJfz402spVPLrzbctPmagvBAEWOKm+CC2r75GnmTYLlPmMm
867OwPDyUFHNBOeER/9SXXSGrmEHtkBJMF19jOXW7wzqkU7foiaylWcePC2s
EuvTLK71ku4x50GjYbXnTz/T94ljbGYP8ODzFj+1SkEwgs8djovmQRtvoj2L
5tGaRUrnEg9mw8JytWgWnHUtqf+dBypmxHaTRrLVBz4862z97NsGgpWpzzmp
bnyQXt4b9o+cIDnIVVpk8IGhePkqlGb/C7crvdv5QLgnLf+op30OTPvMz/Ih
KCQnNodmkyFmQ8wOF5BwW7MDaZ62sBvIdXEBaa8k3ZjmUWH+SGuwC4jVidnq
OoL/Aqsq38Y=
        "]]}}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6]}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.011000000000000001`], AbsoluteThickness[1.6]}, {}}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.011000000000000001`], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}, {{{}, {{{}, {}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.011000000000000001`], AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJwtk2swnGcUgEVTjNLG+4lI123dd5e1qxO3NJy4pitSEaJFk6CkYtodVpMp
0cR2Y8YtCSFlGBYZxKxla8U149DQUlJxiRWZhCYdskiLiCCNfp3mx5kzz7/n
zDyHGSMMidPU0NA4SM9/W7p9pSS7kgEemTmd12R7MdTa/MMDUSagXOMfv3PI
GD0ZR+59JDeBQwrnVfPxPWizEanqAlOoHLsU+sB+Dz7yF26EnDYD+cGJe2JH
I2xkyFpHA82hyui8l7JiN/KlpmXe71jAm14D7XDv3fh+QK0s77oFWHdIljhD
hnhO0ZczrMOEXeEbni1iQxzx0R+yjWfCePqkgexTQ2QEXq6iWpigIarwVbAM
sUF9/WHSBhN0E4gX0TPEayBa6N5nCWYW84TzgkKjsJZORaIllFYVyE/OUCic
e72lO2AJcresVb8eCp/GFIZrrVjCineaX6+SQtVRxrRgvxUIUr53+buCQuWr
GwtFd63AP0t378k0Ck1jfx6cAGvwVn6QaBNL4bk13fecyq1BKH00VXGUwmNl
hYxUvg0sOz32z3SnsEurebO92gbmfPV+i2PRPiWbHtQOWzC47CaqNaXwlDTN
QCPYFqq3yi6WG1K44iUJPFFoC1sTjeNf6tM+RaciZCO2sJ3bmp2sTWFkfRW7
XMsO5Iyl4iRNCls+Vp9Zj7UD8dc28cJNguy2jP6VXDsw93h5jLVO0LRWR+B6
3w7WHVcdapYJbgYVRIgT7EHSaxJ1Z45gTFuTe++0PcxUtt+nZgl2CV59x3Bn
AZYOq9gPCZYsZ2THD7FgJuqLrOAJgjuipAk1nmyoXcrQrR8hGPl87uZ2KRt+
ib3a4jlMsGbtq4uLajZI9azOFA8SdCtK6hA4cUDyTPL87K8EzRaCBooTOdDU
88lacz/B/3vjgFWjWN+1j/bLn5x68oYDdzk3ZKO9BIX6wn2P7RwgMCArerKH
YOzrtTarJAe4MC3e5CJBr+oLA9/sdIToALB0vk2wTr+8Tn7WEfwejKawOglq
Sv+c1x53hJRkv76b7eRtn1x4t/WW9dVWggGKPFXBFBfUdsmzzFsEK30mjBdd
nIDh6a6iWgguCI7/pbrkBD2j9mxvJcF09QmW66ATqMe6fUuaydueefCkuEak
T7Oo3lOy34wHTQa1Hj/+RN8nirGeP8yDz1v91CoFwQg+dzQumgftvKmObJrH
65YpnUwezIeF5WvR7H3epazhdx6omBE7jZvI23/gw9Puts++bSRYnfqMk+rK
B0nOgbB/5ATJEa7SPIMPDMWLl6E0+/9wu9qrgw+Ee9rijwba5/Csz+I8H4JC
8mLzaDYeYTbG7HIGMbctN5DmWXPboXxnZ5D0i9ONaB4XFI61BTuDSJ2Yq5YR
/BcRl+HY
         "]]}}, 
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.011000000000000001`], AbsoluteThickness[1.6]}, {
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.011000000000000001`], AbsoluteThickness[1.6]}, {}}, {
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.011000000000000001`], AbsoluteThickness[
        1.6]}, {}}}, {{}, {}}}, {{}, {{{}, {}, 
       {GrayLevel[0], PointSize[0.011000000000000001`], AbsoluteThickness[
        1.6], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF011IU3EYBvBpsYaxKAdDOm1rOWfO2pqhy7RtOVA4UzH7giliG1omNMag
aBW1si4sC20bjcY4OtE1pjZytGxRFAWTVctmHVkkUuHaRuFg5JZkxeD/Xrw8
/O6ei+flqrXNHbkUCmX/v/ufxOota+8gJrdUR+aZrvxnh3iczftatyBLscZ3
u8fBRekW0i9nIX+u1aabj7ORJzD3wxklB1lMsGw1a7Yib6gbdfdZwGc8L6+/
pnGRQwp6kN8JxpQ3hxhe8FjM8kmXBt+W6+NPy7chMw97H3u6wdrFld95AfBX
tekoNQkmD2ARvKoQeXJ5OG5+A2ZpXkzPynnQN5W3XmQHH7SZMIO4CNlPfZB5
5AAzrZm9jBw+cjtxbhOlCZyU9SjbTGDS3K5yh8AtriGBnVqM7K2OnfylAQt8
xlfJG2DWKA2XfABnGgZUl7u2I6t99yufR8B+fPksVlmCbF0y9nYGwTmtRNeI
VAB9fizeW70LHkmduJSIgfeYdVO4qBSZHW8I3OkGZ/cGzvR/nPvyB6yla8vn
i3cga1ZSvkIdWOa4GDi1dieyk253jp8G5xLfouvC4Ow+hch1nj5yYA48qJgt
SFSIkOP4kZ/kVfCFWFuJZBqc3fMuZL1L2lPFBhN6NS9aD1aJhTMdx8Bh5xKD
dg1cc77CNvYWnP0HMbLD8L3UIAHnNwonOUZw7ZUnDtkUWF+/oEhEwQUh7oR6
YxnyAocf7C8Dh3HTe18T+C/XDO5f
         "]]}}, 
      {GrayLevel[0], PointSize[0.011000000000000001`], AbsoluteThickness[1.6],
        Dashing[{Small, Small}]}, {
       {GrayLevel[0], PointSize[0.011000000000000001`], AbsoluteThickness[
        1.6], Dashing[{Small, Small}]}, {}}, {
       {GrayLevel[0], PointSize[0.011000000000000001`], AbsoluteThickness[
        1.6], Dashing[{Small, Small}]}, {}}}, {{}, {}}}, {{}, {{{}, {}, 
       {RGBColor[1, 0, 0], PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJxF011IU3EYBvBpsYaxPhyYdNrWcm45a2uGLrO25UjhTMXsC6aInaFlQmMM
ilZRK+vCstA2aTTG0YWuMbWRo2WLoiiYrFo264hRSIVrG4WDkVuSFYP/e/Hy
8Lt7Lp6XR+gaWrNpNNqef/c/yaUb1q5+TClcvVe2zpX79ACfu3530wZkOVb3
dvsIuDDVSPmVbORPVbpUw1EO8ijmfjCp5iJLSbatctlG5FXVQ+7uPvApz4ur
rxg85JCKGRS0gTH19QGWFzwc7fuoT4FvKg2xJ6WbkPMOeh95OsC6ucXfOQHw
V8J8mJ4AU/uwGbyiAHls4U7M8hrM1j6fmFLyoW8yZ6XEDt5vM2NGaSGyn34/
/dABzrOmd7KyBMgt5Jm1tHpwQtGpbjaDKUuLxh0CN7oGRHa6ENm7K3r8lxYs
8pleJq6B2UMMXPYenK7t1Vxs34xM+O6VP5sB+/GF01h5EbJ13tTVFgRnNZHt
g3IR9Pkxd3fpNngweexCPAreYdGP45JiZE6sNnCrA5zZGzjd82H6yx+wjqkr
/SzcgqxdTPoK9GCF43zgxPKtyE6m3TlyEpxNfousCIMz+xQjV3u6qd5pcL9q
Kj9eJkGO4Yd+UpfB56LNRbIJcGbP25ANLnlnBQdMGgh+pAaskYonW4+Aw855
FuMKuPJsmW34DTjzD1Jkh/F7sVEGzq0Tj3FN4KpLjx2KcbChZlYVj4DzQ7xR
Yk0J8ixXEOwpAYdx8ztfPfgvrJR2Rg==
         "]]}}, 
      {RGBColor[1, 0, 0], PointSize[0.011000000000000001`], AbsoluteThickness[
       1.6], Dashing[{Small, Small}]}, {
       {RGBColor[1, 0, 0], PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6], Dashing[{Small, Small}]}, {}}, {
       {RGBColor[1, 0, 0], PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6], 
        Dashing[{Small, Small}]}, {}}}, {{}, {}}}}, {{}, {{{}, {}, 
      {RGBColor[1, 0, 0], PointSize[0.011000000000000001`], AbsoluteThickness[
       1.6], LineBox[CompressedData["
1:eJwt038s3HcYB3C1TsWc1ed7FcvNj/Pjzt1xPyT1qytP/MwODTpdp9aWGx2y
XThrM9qV201CaUvpCOPQoOLXjeNoGw8bG6MVpT3TFNWGHu1Kq9rTzb7L+seT
J6//3k+e52EnymOSTE1MTPbT9V+fSrESWhXYQ6Kuw3dw1hbbWS09k+EO0L3C
zLvwzAYlaruqwHcc4cGcMeKAcQ9ahTW2FF12hBzprUcVu/fgKc3QuXFzNgwv
Rm9pf2LiRBBjjJPMhtOHUqvyDjORFX6+jtKywURRE6zhMbHVcPle+ms2WKSQ
AGLJxEugWOnf6wT2jstE8IJCm1jtNU2aE1TWlbQdm6dQvvRmy2LECdp88p+H
DFD4MLH0U7N1J1gPzA4Z7KJQH82ale5zBmnmd17PaijsenVlpeymM4TmW3xw
LJtCO9kvo9PgAoFd76e5yig8tWHxnqjaBeTq+zM10RQerCplZUlcYU00F5rn
S+F1s05jb70rLAVb/pHEo/NUGP2oHRywPu+jaLSj8Lg629okigP1W1U51UwK
1wNU4UdLObA13T71BYPOU3Y8rmWCA9uFPQUZuyg80lzHrzbjQhvrSXm6KYXa
jwypmzIuKL9yTZYbCfJ1ucPrhVxw8Ht5kLdJ0K7RXOp9hwubHs/dG9YIGiNL
4pQpbqAa/DD+1yWC/+/JDeZre+9QCwSvS199y/LlAVaO6/n3CFas5RYkj/Fg
Pv7z/Khpgjvi1SkN/nxofJJr0TxB8MjTpavblXz4TXZR6z9OsGHjy5xVAx/U
ls6p5aMEfcrS+6QiAageq56e/J2g/UrkSHmaADoGPt7oHCao3r5QUVArAOd2
JcN7iM5XfHdm8R8B3BRcaZkcJChnyPfOcd0hPCw/4e4AQdmbDZ1zujucnVUa
hUgwoP7syNc7PSAhDJw8bxBsYlQ3tZ30gJA/JzN51wiaqh8t75rygMyMkKGr
vQTvh8pfx5wQwrs93S4XewiGaYr0JTNCMHAzFtjdBGuDpm1XvUTA8vfVU1qC
K9JDf+l/EMHApBs/sIvgGcNRnveoCAy3+4MrOsnbexbDYnmDgkFb0eyv2mcv
hg7rRr8ff6bnUyS6LEeI4bOeEINeQzBOIpxMShBDr3imr4D2VNMaZZ4nhuXY
2GIz2oGnvapab4lBz47badtB3v6DBB726w5/006wPuuxIMtbAqpz+2P/biNI
Dgi7HHIlwNK8ePkJ7dDvb9QH9EmACE84Pmil80QsBK0uSyAypkhWRNt2gt2e
uNsTlEJdYTjtBQfOWLGnJ6iGlWdsaE9JS2/rojxBYUgrNLQQ/BcWfcgV
        "]]}}, 
     {RGBColor[1, 0, 0], PointSize[0.011000000000000001`], AbsoluteThickness[
      1.6]}, {
      {RGBColor[1, 0, 0], PointSize[0.011000000000000001`], AbsoluteThickness[
       1.6]}, {}}, {
      {RGBColor[1, 0, 0], PointSize[0.011000000000000001`], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{6.427488872695982, -6.214608098422191},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{
     FormBox["\"bits per ruse\"", TraditionalForm], 
     FormBox["\"\"", TraditionalForm]}, {
     FormBox["\"n\"", TraditionalForm], 
     FormBox["\"\"", TraditionalForm]}},
  FrameTicks->FrontEndValueCache[{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-6.214608098422191, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.002\"", 0.002, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.004\"", 0.004, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.006\"", 0.006, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.008\"", 0.008, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.654992310486769, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.403677882205863, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.2030071867437115`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.035953102080546, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.892852258439873, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.767689115485866, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.656463480375642, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.55638002181866, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.509860006183766, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.4654082436129325`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.422848629194137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.654992310486769, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.403677882205863, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.2030071867437115`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.035953102080546, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.892852258439873, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.767689115485866, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.656463480375642, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.55638002181866, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.509860006183766, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.4654082436129325`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.422848629194137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {{{6.907755278982137, 
        FormBox["1000", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {16.11809565095832, 
        FormBox[
         TemplateBox[{"10", "7"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {18.420680743952367`, 
        FormBox[
         TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.396929655216146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.551080335043404, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.684611727667927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.802394763324311, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.006367567650246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.294049640102028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.699514748210191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.85366542803745, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.987196820661973, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.104979856318357, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.903487552536127, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.308952660644293`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.596634733096073`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.819778284410283`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.002099841204238`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.156250521031495`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.289781913656018`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.407564949312402`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12.206072645530174`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12.611537753638338`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12.89921982609012, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.122363377404328`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.304684934198283`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.458835614025542`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.592367006650065`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.710150042306449`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {14.508657738524219`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {14.914122846632385`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15.201804919084164`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15.424948470398375`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15.60727002719233, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15.761420707019587`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15.89495209964411, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {16.012735135300492`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {16.811242831518264`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.216707939626428`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.50439001207821, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.72753356339242, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.909855120186375`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18.064005800013632`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18.197537192638155`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18.31532022829454, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.11382792451231, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.519293032620475`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.806975105072254`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.030118656386467`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.21244021318042, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.36659089300768, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.5001222856322, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.617905321288585`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.396929655216146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.551080335043404, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.684611727667927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.802394763324311, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.006367567650246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.294049640102028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.699514748210191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.85366542803745, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.987196820661973, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.104979856318357, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.903487552536127, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.308952660644293`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.596634733096073`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.819778284410283`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.002099841204238`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.156250521031495`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.289781913656018`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.407564949312402`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12.206072645530174`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12.611537753638338`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12.89921982609012, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.122363377404328`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.304684934198283`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.458835614025542`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.592367006650065`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.710150042306449`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {14.508657738524219`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {14.914122846632385`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15.201804919084164`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15.424948470398375`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15.60727002719233, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15.761420707019587`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15.89495209964411, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {16.012735135300492`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {16.811242831518264`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.216707939626428`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.50439001207821, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.72753356339242, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17.909855120186375`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18.064005800013632`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18.197537192638155`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18.31532022829454, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.11382792451231, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.519293032620475`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.806975105072254`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.030118656386467`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.21244021318042, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.36659089300768, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.5001222856322, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.617905321288585`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->Medium,
  LabelStyle->{FontSize -> 12},
  Method->{
   "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{6.427488872695982, 
   18.31532022829454}, {-6.214608098422191, -4.605170185988091}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}], 
    Charting`ScaledTicks[{Log, Exp}]}]], "Output",
 CellChangeTimes->{{3.772385588559882*^9, 3.7723856632071514`*^9}, {
   3.772385735713299*^9, 3.772385740229557*^9}, {3.772385780198843*^9, 
   3.7723857923765397`*^9}, 3.772386068394327*^9, 3.772386227924452*^9, 
   3.772386420718479*^9, {3.772448507862976*^9, 3.77244853152933*^9}, {
   3.772535189849318*^9, 3.7725352084373813`*^9}},
 CellLabel->
  "Out[108]=",ExpressionUUID->"abe1e6e7-253f-4ef0-8669-38b20e5e1a06"]
}, Open  ]]
},
WindowSize->{1904, 998},
WindowMargins->{{-2, Automatic}, {Automatic, 0}},
Magnification:>1.6 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1423, 35, 136, "Input",ExpressionUUID->"0bf01568-7388-4fc0-a125-89efafba2125"],
Cell[1984, 57, 328, 5, 45, "Input",ExpressionUUID->"6bc422a4-b19f-469d-a5cc-7a37932aecbf"],
Cell[2315, 64, 1691, 48, 239, "Input",ExpressionUUID->"82e2d2f9-a51f-4aa9-86dd-010ed0d939c9"],
Cell[4009, 114, 792, 19, 45, "Input",ExpressionUUID->"4b8dbacc-a69b-42e0-b39b-cffc6a0bed6f"],
Cell[4804, 135, 6447, 156, 508, "Input",ExpressionUUID->"cb767325-3546-40b0-a867-f1cc2adda5f4"],
Cell[11254, 293, 325, 6, 45, "Input",ExpressionUUID->"ccba8648-da59-4bcf-bc30-d61a4043fd50"],
Cell[CellGroupData[{
Cell[11604, 303, 2742, 58, 448, "Input",ExpressionUUID->"e723774c-ce7c-400d-abdc-944a60048000"],
Cell[14349, 363, 1456, 20, 51, "Output",ExpressionUUID->"af6e940d-05c7-4f45-b80d-37dfb27f22bc"],
Cell[15808, 385, 1458, 20, 51, "Output",ExpressionUUID->"a12dec18-c715-4ddf-91ae-79b0acff05d4"],
Cell[17269, 407, 1471, 20, 51, "Output",ExpressionUUID->"8cfa3dbe-15aa-4e6e-bab7-35bbcc933c0d"],
Cell[18743, 429, 1456, 20, 51, "Output",ExpressionUUID->"1386ab1f-a1f4-4676-9968-171d1a7ff25b"],
Cell[20202, 451, 1470, 20, 51, "Output",ExpressionUUID->"7e93e813-7072-489c-9324-b0f1297e32fb"],
Cell[21675, 473, 1473, 20, 51, "Output",ExpressionUUID->"86690ce4-aeef-440d-9f1b-8a601264accb"]
}, Open  ]],
Cell[23163, 496, 244, 5, 45, "Input",ExpressionUUID->"89500174-1c7a-4ad7-9989-0de965293dce"],
Cell[CellGroupData[{
Cell[23432, 505, 1560, 36, 168, "Input",ExpressionUUID->"57461e32-a51d-4e8a-ad28-67d050975d71"],
Cell[24995, 543, 425, 6, 51, "Output",ExpressionUUID->"579d9cb5-cc6f-4ecf-8d32-10549195aa23"],
Cell[25423, 551, 427, 6, 51, "Output",ExpressionUUID->"4db22db5-b824-4ebb-a07b-79f48ffa1e96"],
Cell[25853, 559, 572, 10, 56, "Output",ExpressionUUID->"ca4e1b8c-16e3-4dd4-8a78-897c02f0e1e7"]
}, Open  ]],
Cell[26440, 572, 275, 6, 45, "Input",ExpressionUUID->"d63b1fdf-b4ea-405c-8fb5-3d24bdb2d747"],
Cell[26718, 580, 976, 28, 76, "Input",ExpressionUUID->"2f72375b-cad6-46b4-bdcc-84ecadbb12c9"],
Cell[27697, 610, 602, 13, 45, "Input",ExpressionUUID->"69f8ecb5-05dd-42bb-8510-95e19e999ede"],
Cell[28302, 625, 920, 22, 106, "Input",ExpressionUUID->"e0273613-6c1e-4aa5-b3d9-0fa9d5c3ca25"],
Cell[29225, 649, 888, 20, 45, "Input",ExpressionUUID->"ac8c4a4f-8881-4dc9-b02e-06f7cea7fe5e"],
Cell[30116, 671, 2049, 51, 136, "Input",ExpressionUUID->"47e297b0-93f6-43c5-b66a-d7801daf9916"],
Cell[32168, 724, 1879, 49, 125, "Input",ExpressionUUID->"e4dc3d51-4cf8-47e6-a99b-18e5cb20e8b4"],
Cell[34050, 775, 689, 15, 69, "Input",ExpressionUUID->"96f643af-5e0e-44dd-9cd7-f5baf4980c29"],
Cell[CellGroupData[{
Cell[34764, 794, 875, 15, 76, "Input",ExpressionUUID->"863ac5c1-8392-420d-a811-dae2d2532237"],
Cell[35642, 811, 1031, 14, 51, "Output",ExpressionUUID->"575badf4-09f7-42d7-a9cb-9b34d1dd0f2b"],
Cell[36676, 827, 1029, 14, 51, "Output",ExpressionUUID->"1f80e41b-d9e5-439d-827c-29eafa755726"]
}, Open  ]],
Cell[37720, 844, 248, 6, 45, "Input",ExpressionUUID->"d68e0f5b-0b18-434c-90f4-95af1c3e3734"],
Cell[37971, 852, 478, 10, 45, "Input",ExpressionUUID->"0213dfa1-9bb5-4542-93f9-1474f6b4387b"],
Cell[38452, 864, 1774, 42, 178, "Input",ExpressionUUID->"ae93af4f-e8ed-4e7f-83bb-f320eb66f593"],
Cell[CellGroupData[{
Cell[40251, 910, 252, 5, 45, "Input",ExpressionUUID->"00934abb-1349-408c-b2cc-13145f4ab67f"],
Cell[40506, 917, 461, 7, 51, "Output",ExpressionUUID->"e39e6067-c75d-4327-823a-e6f18839ef29"]
}, Open  ]],
Cell[40982, 927, 232, 6, 45, "Input",ExpressionUUID->"1bf20862-0ce0-485c-98ea-900620cb5b9f"],
Cell[CellGroupData[{
Cell[41239, 937, 1124, 30, 85, "Input",ExpressionUUID->"dfff4d8f-6627-43b6-9ea0-33c5b981a280"],
Cell[42366, 969, 471, 7, 51, "Output",ExpressionUUID->"fc0fb62b-6a4b-4443-b63d-92a9f11c27d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42874, 981, 438, 10, 50, "Input",ExpressionUUID->"094df02c-cbdf-4e29-b8f8-505d2c55fa58"],
Cell[43315, 993, 311, 5, 51, "Output",ExpressionUUID->"6a591844-74c6-4ab2-8738-f9bfedf1b05d"]
}, Open  ]],
Cell[43641, 1001, 708, 17, 73, "Input",ExpressionUUID->"13cc09c5-b2d9-42fa-a337-0a461406c2da"],
Cell[CellGroupData[{
Cell[44374, 1022, 766, 15, 106, "Input",ExpressionUUID->"f3f1420c-c6f6-4a72-aea0-fca0da1bb4fb"],
Cell[45143, 1039, 713, 9, 51, "Output",ExpressionUUID->"ea71e80a-11dc-4ad4-8168-435ce450ef51"],
Cell[45859, 1050, 713, 9, 51, "Output",ExpressionUUID->"33bc0e8e-23ea-4e93-8823-cda100f0100e"],
Cell[46575, 1061, 715, 9, 51, "Output",ExpressionUUID->"f87c90ab-ab94-4773-9b9f-b95d3ef82cd7"]
}, Open  ]],
Cell[47305, 1073, 1963, 46, 76, "Input",ExpressionUUID->"3d4530ac-b219-4846-9efd-dd9aa2c1f1dd"],
Cell[49271, 1121, 1938, 55, 106, "Input",ExpressionUUID->"e30048e2-a302-4f49-beff-0953df5ab318"],
Cell[CellGroupData[{
Cell[51234, 1180, 1278, 29, 106, "Input",ExpressionUUID->"1a6a7e7e-2682-4939-a84b-186c5a6a0a74"],
Cell[52515, 1211, 32440, 646, 387, "Output",ExpressionUUID->"a7201e7b-d66e-4abc-b466-ee41315b64f0"]
}, Open  ]],
Cell[84970, 1860, 467, 10, 45, "Input",ExpressionUUID->"17ecd358-ee60-4ada-8364-73ce6816dedc"],
Cell[85440, 1872, 913, 25, 258, "Input",ExpressionUUID->"4fa1a03f-b5e6-45c7-bd94-9c2c34e7d0e0"],
Cell[86356, 1899, 391, 7, 45, "Input",ExpressionUUID->"73555665-96bc-4a8a-a112-26b84d68f9b6"],
Cell[CellGroupData[{
Cell[86772, 1910, 2086, 52, 202, "Input",ExpressionUUID->"044b6746-5a33-4363-910d-5b5d437de2e2"],
Cell[88861, 1964, 324, 5, 51, "Output",ExpressionUUID->"afe6fef5-5fe3-4640-acfd-240575507cc6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89222, 1974, 382, 7, 45, "Input",ExpressionUUID->"2a069c0d-0bfb-4755-aaa9-ad95dbe3a864"],
Cell[89607, 1983, 323, 6, 51, "Output",ExpressionUUID->"aef2f6b2-bafe-4189-88d8-a09b0b0511cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89967, 1994, 517, 10, 76, "Input",ExpressionUUID->"e2ba3957-6895-4029-91fa-d323f1236a6f"],
Cell[90487, 2006, 323, 4, 51, "Output",ExpressionUUID->"a47682f6-0ac5-437b-b18d-e518019b5e22"],
Cell[90813, 2012, 374, 6, 51, "Output",ExpressionUUID->"0fea308f-5bdf-4bee-a681-fc14a8409584"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91224, 2023, 423, 9, 106, "Input",ExpressionUUID->"8ae0da81-6423-4c7d-a7fc-f79d28fd6313"],
Cell[91650, 2034, 193, 3, 51, "Output",ExpressionUUID->"a0855906-4a79-4bf8-852b-0afdc781b274"]
}, Open  ]],
Cell[91858, 2040, 211, 5, 45, "Input",ExpressionUUID->"15021a9b-04f4-4ebb-af35-914bae495eda"],
Cell[92072, 2047, 1147, 31, 45, "Input",ExpressionUUID->"ce4355c5-235c-467a-b78c-9e7db83e97d6"],
Cell[93222, 2080, 1672, 43, 174, "Input",ExpressionUUID->"4a3f527e-0958-4879-aac5-ed7bca2cca25"],
Cell[CellGroupData[{
Cell[94919, 2127, 1897, 47, 106, "Input",ExpressionUUID->"adc96cbf-64a7-4c59-9493-ba71724432ad"],
Cell[96819, 2176, 36452, 724, 435, "Output",ExpressionUUID->"abe1e6e7-253f-4ef0-8669-38b20e5e1a06"]
}, Open  ]]
}
]
*)



==> MATH_files/GREE__upper_bound_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     21881,        566]
NotebookOptionsPosition[     21106,        533]
NotebookOutlinePosition[     21462,        549]
CellTagsIndexPosition[     21419,        546]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["Developed by Spyros Tserkis [23/7/19]\nNotations and \
conventions of this code are based on the paper \[OpenCurlyDoubleQuote]Tight \
bounds for private communication over bosonic Gaussian channels based on \
teleportation simulation with optimal finite \
resources\[CloseCurlyDoubleQuote] [arXiv:1808.00608]\nDescription: In this \
notebook we construct a function for the numerical calculation of the upper \
bound of the Gaussian Relative Entropy of Entanglement for two-mode Gaussian \
states. The states are assumed to be null mean valued and fully characterized \
by their covariance matrix in the standard form.",
 FontSize->16]], "Text",
 CellChangeTimes->{{3.7622417947975063`*^9, 3.762241813362381*^9}, {
  3.762241925492944*^9, 3.762241935937456*^9}, {3.762242064900197*^9, 
  3.762242101536248*^9}, {3.762242149174564*^9, 3.762242203047654*^9}, {
  3.7624054523801813`*^9, 3.762405452771702*^9}, {3.7625545177065363`*^9, 
  3.762554527363796*^9}, {3.763689021297001*^9, 3.7636890863512287`*^9}, {
  3.76749514830577*^9, 3.767495154951804*^9}, {3.770717142090146*^9, 
  3.770717190623815*^9}, {3.770717276356432*^9, 3.77071732910378*^9}, {
  3.772767395535276*^9, 3.772767470340681*^9}, {3.7728432358429537`*^9, 
  3.772843236121009*^9}},
 ExpressionUUID -> "c06fdb26-6ea9-445d-b06f-78c87c8fb76d"],

Cell[CellGroupData[{

Cell["\<\
Gaussian Relative Entropy of Entanglement for two-mode Gaussian states\
\>", "Title",
 CellChangeTimes->{{3.75711415171628*^9, 3.7571141637634153`*^9}, {
   3.757769169384288*^9, 3.757769169654791*^9}, 
   3.772774446515678*^9},ExpressionUUID->"af651186-9905-48e4-b521-\
13f2c1fb13d8"],

Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",ExpressionUUID->"ad09da0f-8848-4bd7-9597-91f708ca7ce9"],

Cell[CellGroupData[{

Cell["\<\
Gaussian Relative Entropy of Entanglement (Upper Bound) Function\
\>", "Section",
 CellChangeTimes->{{3.770956782269681*^9, 3.7709567827648697`*^9}, {
  3.770956882854106*^9, 3.770956889987492*^9}, {3.7709589969816504`*^9, 
  3.770958999940539*^9}, {3.7727673052248993`*^9, 
  3.772767324350778*^9}},ExpressionUUID->"96d8ec8a-e6ce-49ce-a78d-\
78e6ea4a2997"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Sigma]sep", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "b"}], ")"}]}]], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "a", ",", "0", ",", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}], ")"}]}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "b"}], ")"}]}]], ",", "0", ",", "b", ",", 
      "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}], ")"}]}]]}], ",", "0", ",", "b"}], 
     "}"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "c1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "a", ",", "0", ",", "c2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c1", ",", "0", ",", "b", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "c2", ",", "0", ",", "b"}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G\[Sigma]sep", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"2", "*", "\[ImaginaryI]", "*", 
   RowBox[{"\[CapitalOmega]", ".", 
    RowBox[{"MatrixFunction", "[", 
     RowBox[{"ArcCoth", ",", 
      RowBox[{"\[ImaginaryI]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Sigma]sep", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ".", 
         "\[CapitalOmega]"}], ")"}]}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G\[Sigma]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"2", "*", "\[ImaginaryI]", "*", 
   RowBox[{"\[CapitalOmega]", ".", 
    RowBox[{"MatrixFunction", "[", 
     RowBox[{"ArcCoth", ",", 
      RowBox[{"\[ImaginaryI]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ".", 
         "\[CapitalOmega]"}], ")"}]}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalSigma]\[Sigma]sep", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"Det", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Sigma]sep", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[CapitalOmega]"}]}], "2"], "]"}], 
     "]"}], "+", 
    RowBox[{"Tr", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "2"], ".", 
      RowBox[{"G\[Sigma]sep", "[", 
       RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}]}], "]"}]}], 
   RowBox[{"2", 
    RowBox[{"Log", "[", "2", "]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g1", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Re", "[", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["b", "2"], "+", 
      RowBox[{"2", " ", "c1", " ", "c2"}], "-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "4"], "+", 
        SuperscriptBox["b", "4"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "a", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c1", "2"], "+", 
           SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
    SqrtBox["2"]], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Re", "[", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["b", "2"], "+", 
      RowBox[{"2", " ", "c1", " ", "c2"}], "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "4"], "+", 
        SuperscriptBox["b", "4"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "a", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c1", "2"], "+", 
           SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
    SqrtBox["2"]], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ent1", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"g1", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "\[LessEqual]",
         "1.0001"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"g1", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ">", 
        "1.0001"}]}], "}"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ent2", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"g2", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "\[LessEqual]",
         "1.0001"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"g2", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ">", 
        "1.0001"}]}], "}"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalSigma]\[Sigma]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Ent1", "[", 
    RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", 
   RowBox[{"Ent2", "[", 
    RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"REE", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "c1", " ", "c2"}], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["a", "4"], "+", 
              SuperscriptBox["b", "4"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "a", " ", "b", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["c1", "2"], "+", 
                 SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
          SqrtBox["2"]], "]"}], "\[GreaterEqual]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"\[CapitalSigma]\[Sigma]sep", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", 
         RowBox[{"\[CapitalSigma]\[Sigma]", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}]}], "]"}], ",", 
       
       RowBox[{
        RowBox[{"Re", "[", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "c1", " ", "c2"}], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["a", "4"], "+", 
              SuperscriptBox["b", "4"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "a", " ", "b", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["c1", "2"], "+", 
                 SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
          SqrtBox["2"]], "]"}], "<", "1"}]}], "}"}]}], "}"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.7727091527707233`*^9, 3.772709170696682*^9}, {
   3.772709267409683*^9, 3.7727092849202147`*^9}, {3.7727093263096952`*^9, 
   3.772709327789411*^9}, {3.772709440281088*^9, 3.77270944041687*^9}, 
   3.772709801978778*^9, {3.772709965864327*^9, 3.772709968471712*^9}, 
   3.772767017863244*^9, {3.77276710670286*^9, 3.77276711250035*^9}, {
   3.772774164476028*^9, 3.772774170045144*^9}, {3.772774452706832*^9, 
   3.7727744719124727`*^9}, 3.772841740812347*^9},
 Background->RGBColor[1, 0.9, 0.8],
 ExpressionUUID -> "db405b1f-5d44-4b55-a36b-ace6a0d9cdae"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two-mode Gaussian state", "Section",
 CellChangeTimes->{{3.75714927263367*^9, 3.757149274449543*^9}, 
   3.757799244765026*^9},ExpressionUUID->"944f0ee2-2c23-4a9f-93e2-\
e4f9b157c308"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", "2.02"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c1", "=", "2.068143322952254`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c2", "=", 
   RowBox[{"-", "1.953539658089388`"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756950529086429*^9, 3.756950574209762*^9}, {
   3.756950691181225*^9, 3.756950715753812*^9}, {3.756950857021071*^9, 
   3.756950857524549*^9}, 3.756950932846403*^9, {3.7569536310884323`*^9, 
   3.756953631763084*^9}, 3.756953896007756*^9, {3.756953932175321*^9, 
   3.756953938846753*^9}, {3.756954216606982*^9, 3.756954220381545*^9}, {
   3.7569543414697847`*^9, 3.7569543427096167`*^9}, 3.7569652114861517`*^9, {
   3.756965250412249*^9, 3.75696529545179*^9}, 3.756965373204852*^9, {
   3.7569654813600397`*^9, 3.756965482437127*^9}, {3.756965574746952*^9, 
   3.75696559436168*^9}, {3.756965732108305*^9, 3.7569657365289917`*^9}, {
   3.756967574577643*^9, 3.756967574944062*^9}, {3.756967718881135*^9, 
   3.7569677247595654`*^9}, {3.756967843207446*^9, 3.756967916494296*^9}, {
   3.756968121832747*^9, 3.756968123901106*^9}, 3.757114549065199*^9, {
   3.757114957554934*^9, 3.7571150077684927`*^9}, {3.757115913373088*^9, 
   3.7571159138362513`*^9}, {3.757115985338483*^9, 3.7571160248842382`*^9}, {
   3.7571160661874247`*^9, 3.757116101603684*^9}, {3.757116154340004*^9, 
   3.7571161759064007`*^9}, {3.757116227562667*^9, 3.757116263016982*^9}, {
   3.757116337728094*^9, 3.757116350207027*^9}, {3.757116391831114*^9, 
   3.757116523037724*^9}, {3.7571459042026243`*^9, 3.757145914345408*^9}, {
   3.757146008700535*^9, 3.757146052815299*^9}, {3.757146100552294*^9, 
   3.757146114486492*^9}, {3.757146212132929*^9, 3.757146212270021*^9}, {
   3.7571462507501087`*^9, 3.757146334484236*^9}, {3.757146857348918*^9, 
   3.757146863717215*^9}, {3.757147649810753*^9, 3.7571476556569643`*^9}, {
   3.757148190154889*^9, 3.757148219143968*^9}, {3.757148337888692*^9, 
   3.7571483388386707`*^9}, {3.75714842251925*^9, 3.757148519868433*^9}, 
   3.757148559412052*^9, {3.757148995479135*^9, 3.7571490138850613`*^9}, {
   3.757149318385528*^9, 3.75714932735266*^9}, {3.757156213957492*^9, 
   3.757156226569992*^9}, {3.7571581767335043`*^9, 3.7571581969197187`*^9}, {
   3.7571582334452972`*^9, 3.757158233547476*^9}, {3.757159952012607*^9, 
   3.7571599523700333`*^9}, {3.7571600606082287`*^9, 3.757160074976137*^9}, {
   3.757160205785111*^9, 3.757160223128867*^9}, {3.757162102183942*^9, 
   3.757162109653296*^9}, 3.757205660440477*^9, {3.757378033467297*^9, 
   3.757378034631855*^9}, {3.757465069698193*^9, 3.757465070937106*^9}, {
   3.757670067879574*^9, 3.757670067940175*^9}, {3.757676059172694*^9, 
   3.757676060540956*^9}, 3.757712741506359*^9, {3.757713287241714*^9, 
   3.757713293305541*^9}, {3.757713326417303*^9, 3.757713366271356*^9}, 
   3.757716978920375*^9, {3.757717049542575*^9, 3.7577170739187107`*^9}, 
   3.757717169523525*^9, {3.757767991488283*^9, 3.757768057644678*^9}, {
   3.7577681469402533`*^9, 3.7577681650762453`*^9}, {3.757768230226615*^9, 
   3.757768236598617*^9}, {3.757768278433393*^9, 3.757768363371953*^9}, {
   3.7577683989138403`*^9, 3.757768474666802*^9}, {3.757768536359133*^9, 
   3.757768619985567*^9}, {3.757768665428056*^9, 3.75776867005121*^9}, {
   3.757768712694936*^9, 3.7577687203832693`*^9}, {3.757768756575416*^9, 
   3.757768784463146*^9}, {3.7577688152333*^9, 3.757768817241111*^9}, {
   3.757768848645299*^9, 3.757768850228489*^9}, {3.7577688828360453`*^9, 
   3.757768902059937*^9}, {3.757768954265396*^9, 3.7577689775613832`*^9}, {
   3.7577693562536716`*^9, 3.757769356566071*^9}, {3.7577705682418127`*^9, 
   3.7577706199930353`*^9}, {3.759919960893827*^9, 3.759919966178714*^9}, {
   3.762133350352289*^9, 3.762133367065156*^9}, {3.762223410783511*^9, 
   3.762223417044511*^9}, {3.7622420469124537`*^9, 3.76224204793327*^9}, {
   3.762242276696423*^9, 3.76224227765322*^9}, {3.7636890001133423`*^9, 
   3.7636890003523083`*^9}, {3.767491044315082*^9, 3.767491044706341*^9}, {
   3.767491851271151*^9, 3.76749186965609*^9}, {3.767493353703702*^9, 
   3.767493357781526*^9}, 3.767493431150938*^9, 3.7674946504416227`*^9, 
   3.767494698929631*^9, 3.7674948032557917`*^9, {3.767495361967238*^9, 
   3.7674953877608433`*^9}, {3.7727670351346207`*^9, 3.772767061501032*^9}, {
   3.772767126132909*^9, 3.7727671500842857`*^9}, 3.772767508807057*^9},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"f171b2e1-bf7e-4528-aa38-a59b0fe53036"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical Calculation of the GREE UB", "Section",
 CellChangeTimes->{{3.772767333319598*^9, 
  3.772767341838624*^9}},ExpressionUUID->"1935cffb-218f-4fdb-ad4b-\
1dc988e99bb7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"REE", "[", 
  RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}]], "Input",
 CellChangeTimes->{{3.772766194441597*^9, 3.772766196960878*^9}},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"b8fd7703-a2f4-430b-b604-5cf7b343a55b"],

Cell[BoxData["0.6877321893448032`"], "Output",
 CellChangeTimes->{
  3.7727661991819277`*^9, {3.772767022172488*^9, 3.772767063509088*^9}, {
   3.7727671150877438`*^9, 3.772767152705647*^9}, 3.772767206959391*^9, 
   3.772767362513462*^9, 3.772767511029377*^9, 3.772769097488451*^9, 
   3.772774174698497*^9, 
   3.7727744767510023`*^9},ExpressionUUID->"ba5571ba-6c8d-41a1-a972-\
de5a40c14b74"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 815},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 4, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1332, 19, 121, "Text"],
Cell[CellGroupData[{
Cell[1915, 43, 295, 6, 92, "Title"],
Cell[2213, 51, 128, 1, 28, "Input"],
Cell[CellGroupData[{
Cell[2366, 56, 367, 7, 64, "Section"],
Cell[2736, 65, 12629, 360, 630, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15402, 430, 190, 3, 64, "Section"],
Cell[15595, 435, 4565, 67, 96, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20197, 507, 181, 3, 64, "Section"],
Cell[CellGroupData[{
Cell[20403, 514, 266, 5, 44, "Input"],
Cell[20672, 521, 394, 7, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> MATH_files/classical_additive_noise.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     71941,       1698]
NotebookOptionsPosition[     70500,       1642]
NotebookOutlinePosition[     70856,       1658]
CellTagsIndexPosition[     70813,       1655]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 ExpressionUUID -> "cd09186e-3159-4339-ab63-3acf7c498d97"],

Cell[CellGroupData[{

Cell["Gaussian Relative Entropy of Entanglement", "Section",
 CellChangeTimes->{{3.772771563941975*^9, 3.772771564397273*^9}, {
  3.772771853250291*^9, 3.77277185451263*^9}, {3.772841692198601*^9, 
  3.77284170291434*^9}},
 ExpressionUUID -> "fc58a88a-ba1e-4ccf-a2cc-5e9142ca326f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Sigma]sep", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "b"}], ")"}]}]], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "a", ",", "0", ",", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}], ")"}]}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "b"}], ")"}]}]], ",", "0", ",", "b", ",", 
      "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}], ")"}]}]]}], ",", "0", ",", "b"}], 
     "}"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "c1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "a", ",", "0", ",", "c2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c1", ",", "0", ",", "b", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "c2", ",", "0", ",", "b"}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G\[Sigma]sep", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"2", "*", "\[ImaginaryI]", "*", 
   RowBox[{"\[CapitalOmega]", ".", 
    RowBox[{"MatrixFunction", "[", 
     RowBox[{"ArcCoth", ",", 
      RowBox[{"\[ImaginaryI]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Sigma]sep", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ".", 
         "\[CapitalOmega]"}], ")"}]}], ",", 
      RowBox[{"Method", "\[Rule]", "\"\<Jordan\>\""}]}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G\[Sigma]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"2", "*", "\[ImaginaryI]", "*", 
   RowBox[{"\[CapitalOmega]", ".", 
    RowBox[{"MatrixFunction", "[", 
     RowBox[{"ArcCoth", ",", 
      RowBox[{"\[ImaginaryI]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ".", 
         "\[CapitalOmega]"}], ")"}]}], ",", 
      RowBox[{"Method", "\[Rule]", "\"\<Jordan\>\""}]}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalSigma]\[Sigma]sep", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"Det", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Sigma]sep", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[CapitalOmega]"}]}], "2"], "]"}], 
     "]"}], "+", 
    RowBox[{"Tr", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "2"], ".", 
      RowBox[{"G\[Sigma]sep", "[", 
       RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}]}], "]"}]}], 
   RowBox[{"2", 
    RowBox[{"Log", "[", "2", "]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g1", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Re", "[", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["b", "2"], "+", 
      RowBox[{"2", " ", "c1", " ", "c2"}], "-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "4"], "+", 
        SuperscriptBox["b", "4"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "a", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c1", "2"], "+", 
           SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
    SqrtBox["2"]], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Re", "[", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["b", "2"], "+", 
      RowBox[{"2", " ", "c1", " ", "c2"}], "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "4"], "+", 
        SuperscriptBox["b", "4"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "a", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c1", "2"], "+", 
           SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
    SqrtBox["2"]], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ent1", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"g1", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "\[LessEqual]",
         "1.0001"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"g1", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ">", 
        "1.0001"}]}], "}"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ent2", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"g2", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "\[LessEqual]",
         "1.0001"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"g2", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ">", 
        "1.0001"}]}], "}"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalSigma]\[Sigma]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Ent1", "[", 
    RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", 
   RowBox[{"Ent2", "[", 
    RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"REE", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "c1", " ", "c2"}], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["a", "4"], "+", 
              SuperscriptBox["b", "4"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "a", " ", "b", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["c1", "2"], "+", 
                 SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
          SqrtBox["2"]], "]"}], "\[GreaterEqual]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"\[CapitalSigma]\[Sigma]sep", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", 
         RowBox[{"\[CapitalSigma]\[Sigma]", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}]}], "]"}], ",", 
       
       RowBox[{
        RowBox[{"Re", "[", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "c1", " ", "c2"}], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["a", "4"], "+", 
              SuperscriptBox["b", "4"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "a", " ", "b", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["c1", "2"], "+", 
                 SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
          SqrtBox["2"]], "]"}], "<", "1"}]}], "}"}]}], "}"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.7727091527707233`*^9, 3.772709170696682*^9}, {
   3.772709267409683*^9, 3.7727092849202147`*^9}, {3.7727093263096952`*^9, 
   3.772709327789411*^9}, {3.772709440281088*^9, 3.77270944041687*^9}, 
   3.772709801978778*^9, {3.772709965864327*^9, 3.772709968471712*^9}, 
   3.772767017863244*^9, {3.77276710670286*^9, 3.77276711250035*^9}, {
   3.772841668358028*^9, 3.772841677777957*^9}, 3.77284284965592*^9},
 Background->RGBColor[1, 0.9, 0.8],
 ExpressionUUID -> "0f4fe02b-e5c7-4636-ab52-a7039d31496d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Entropy of Entanglement", "Section"]], "Section",
 CellChangeTimes->{{3.7402937452563763`*^9, 3.740293770031234*^9}, 
   3.740986470659191*^9, {3.772771836507296*^9, 3.772771841856879*^9}, {
   3.7728414561114407`*^9, 3.772841461553907*^9}},
 ExpressionUUID -> "31653a64-7e00-4140-a573-94aad76590c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EntEnt", "[", "\[Chi]_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     FractionBox["1", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Chi]", "2"]}]], "]"}], "-", 
    RowBox[{
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["\[Chi]", "2"], 
       RowBox[{"1", "-", 
        SuperscriptBox["\[Chi]", "2"]}]], "]"}]}]}], 
   RowBox[{
    RowBox[{"Log", "[", "2", "]"}], "-", 
    RowBox[{
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}]}]]}]], "Input",
 CellChangeTimes->{{3.772841475711887*^9, 3.772841477312234*^9}},
 Background->RGBColor[0.87, 0.94, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Upper bound of Quantum Capacity", "Section"]], \
"Section",
 CellChangeTimes->{{3.740293774327456*^9, 3.740293781305368*^9}, {
  3.7728414710044117`*^9, 3.772841471722657*^9}},
 ExpressionUUID -> "3bf89eee-6f1c-4d98-ba29-23ba9ee8085c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Capacity", "[", "v_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"v", "/", "2"}], "-", "1"}], 
    RowBox[{"Log", "[", "2", "]"}]], "-", 
   RowBox[{"Log2", "[", 
    RowBox[{"v", "/", "2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.734395956515189*^9, {3.7396182495919657`*^9, 3.739618249706038*^9}, {
   3.740156715996957*^9, 3.74015674779068*^9}, {3.740156968680299*^9, 
   3.74015697606066*^9}, 3.740157140658759*^9, {3.7402023474088287`*^9, 
   3.7402023848681717`*^9}, 3.7402368077063437`*^9, 3.740236912791448*^9, {
   3.740238516908945*^9, 3.7402385295982313`*^9}, {3.740238606455593*^9, 
   3.7402386677769423`*^9}, {3.740238724711961*^9, 3.740238731206552*^9}, {
   3.740238761681672*^9, 3.7402387684522667`*^9}, {3.740293784182033*^9, 
   3.740293785807823*^9}, {3.772841524107592*^9, 3.772841531723001*^9}},
 Background->RGBColor[1, 0.9, 1],
 ExpressionUUID -> "f29755cd-e97e-46cc-a9c6-b0f79f46505d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Symplectic Eigenvalues", "Section",
 CellChangeTimes->{{3.772771569941123*^9, 
  3.772771575757161*^9}},ExpressionUUID->"b85cc39a-9301-463b-8c7f-\
3885761db195"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Nu]", "-"], "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Nu]", "+"], "=", "10"}], ";"}]}], "Input",
 CellChangeTimes->{{3.740921058259934*^9, 3.740921060430285*^9}},
 ExpressionUUID -> "ee954701-aa5f-47e0-947b-5a5b3758b92d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Resource States", "Section"]], "Section",
 CellChangeTimes->{{3.7402937291690207`*^9, 3.740293731537084*^9}, {
  3.74098642240176*^9, 3.740986427561152*^9}, {3.772771584181863*^9, 
  3.772771594780675*^9}},ExpressionUUID->"e0b7e655-811f-43bf-9d5f-\
b308a65633a2"],

Cell[CellGroupData[{

Cell["General states", "Subsection",
 CellChangeTimes->{
  3.7409864401047*^9},ExpressionUUID->"59542cca-282a-4feb-91b3-2dc38a3a441a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["\[Nu]", "-", "2"], "+", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Nu]", "-"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "v"}], "+", 
        SubscriptBox["\[Nu]", "+"]}], ")"}]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"v", "+", 
        SubscriptBox["\[Nu]", "+"]}], ")"}], "2"]}], 
    RowBox[{"4", " ", "v"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["\[Nu]", "-", "2"], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"v", "-", 
        SubscriptBox["\[Nu]", "+"]}], ")"}], "2"], "+", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Nu]", "-"], " ", 
      RowBox[{"(", 
       RowBox[{"v", "+", 
        SubscriptBox["\[Nu]", "+"]}], ")"}]}]}], 
    RowBox[{"4", " ", "v"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c1", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"v", "-", 
        SubscriptBox["\[Nu]", "-"], "-", 
        SubscriptBox["\[Nu]", "+"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"v", "+", 
        SubscriptBox["\[Nu]", "-"], "+", 
        SubscriptBox["\[Nu]", "+"]}], ")"}]}], 
     RowBox[{"4", " ", "v"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c2", "=", 
   RowBox[{"-", "c1"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.734681882895484*^9, 3.7346818988380527`*^9}, {
   3.734689671884304*^9, 3.734689688220093*^9}, {3.7346912443320847`*^9, 
   3.734691254208819*^9}, {3.739984535156376*^9, 3.739984568545101*^9}, 
   3.739985597080929*^9, {3.740203125536327*^9, 3.7402031256862497`*^9}, {
   3.7402369526087837`*^9, 3.740236952893683*^9}, {3.740238083250963*^9, 
   3.7402381103994923`*^9}, {3.740238218261805*^9, 3.740238223463745*^9}, {
   3.740293709066242*^9, 3.7402937110232353`*^9}, 3.740921028985903*^9, {
   3.7409231433559504`*^9, 3.74092314349719*^9}, {3.74092322388689*^9, 
   3.740923224149337*^9}, {3.740923459113779*^9, 3.7409234641768312`*^9}, {
   3.74098645315711*^9, 3.740986453515951*^9}, {3.77277124836338*^9, 
   3.7727712571629553`*^9}},
 ExpressionUUID -> "b8e3628b-4ce7-4110-b103-48ef79589031"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Pure states", "Subsection",
 CellChangeTimes->{3.740986450968251*^9},
 ExpressionUUID -> "147feea4-9885-4fda-9410-0ad9aae90e5a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "=", 
   FractionBox[
    RowBox[{"2", "-", "v"}], 
    RowBox[{"2", "+", "v"}]]}], ";"}]], "Input",
 ExpressionUUID -> "be70f412-aeba-4862-ae82-393113485f8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["States form [Phys. Rev. Lett. 119, 120503 (2018)]", "Subsection",
 CellChangeTimes->{
  3.7409864918432713`*^9, {3.77277159901467*^9, 3.772771601132756*^9}, 
   3.772771759925318*^9},ExpressionUUID->"ed9c9f7d-7358-4b35-bcfc-\
50fed705baf6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Tau]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Log", "[", 
      FractionBox["v", 
       RowBox[{"\[Tau]", "+", "1"}]], "]"}]}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", 
   FractionBox[
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Abs", "[", 
         RowBox[{"\[Tau]", "-", "1"}], "]"}]}], "+", 
       RowBox[{"\[Tau]", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{"2", "r"}], "]"}]}], "+", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "r"}], "]"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Exp", "[", 
          RowBox[{"2", "r"}], "]"}]}], 
        RowBox[{"Abs", "[", 
         RowBox[{"\[Tau]", "-", "1"}], "]"}]}], "+", "\[Tau]", "+", "1"}]], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Tau]", "-", "1"}], ")"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "r"}], "]"}]}]}], "\[Tau]"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Abs", "[", 
       RowBox[{"\[Tau]", "-", "1"}], "]"}]}], "+", 
     RowBox[{"\[Tau]", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"2", "r"}], "]"}]}], "+", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "r"}], "]"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", "r"}], "]"}]}], 
      RowBox[{"Abs", "[", 
       RowBox[{"\[Tau]", "-", "1"}], "]"}]}], "+", "\[Tau]", "+", "1"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d1", "=", 
   FractionBox[
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Abs", "[", 
         RowBox[{"\[Tau]", "-", "1"}], "]"}]}], "+", 
       RowBox[{"\[Tau]", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{"2", "r"}], "]"}]}], "+", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "r"}], "]"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Exp", "[", 
          RowBox[{"2", "r"}], "]"}]}], 
        RowBox[{"Abs", "[", 
         RowBox[{"\[Tau]", "-", "1"}], "]"}]}], "+", "\[Tau]", "+", "1"}]], 
     "-", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "r"}], "]"}]}], 
    RowBox[{"Sqrt", "[", "\[Tau]", "]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d2", "=", 
   RowBox[{"-", "d1"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.74098661036973*^9, 3.740986614263983*^9}, {
   3.740986841533684*^9, 3.740986841857565*^9}, {3.7409868917317047`*^9, 
   3.740986903367023*^9}, {3.772771294595229*^9, 3.7727713060016317`*^9}, 
   3.77277305873085*^9},
 ExpressionUUID -> "df984749-b062-4b8e-9de1-9e92f3888ebc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Loop", "Section",
 CellChangeTimes->{{3.740292682663497*^9, 3.7402926905593767`*^9}, {
  3.740473013852475*^9, 3.740473014412397*^9}, {3.7727718015955763`*^9, 
  3.7727718161052723`*^9}},ExpressionUUID->"03a36e7d-f3d7-42d4-b89b-\
2b68205014fb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"step", "=", "0.01"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"step", " ", "of", " ", "the", " ", "gain"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data2", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data3", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"v", "=", "0.01"}], ",", 
   RowBox[{"v", "\[LessEqual]", "1.99"}], ",", 
   RowBox[{"v", "=", 
    RowBox[{"v", "+", "step"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"data1", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"data1", ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", 
         RowBox[{"REE", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"data2", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"data2", ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", 
         RowBox[{"EntEnt", "[", "\[Chi]", "]"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"data3", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"data3", ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", 
         RowBox[{"REE", "[", 
          RowBox[{"k", ",", "m", ",", "d1", ",", "d2"}], "]"}]}], "}"}]}], 
      "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.739984455292872*^9, 3.739984459279937*^9}, {
   3.739985201609893*^9, 3.739985202768113*^9}, {3.7399852463665323`*^9, 
   3.7399852553882*^9}, {3.739985593945911*^9, 3.739985594104521*^9}, {
   3.739994675719692*^9, 3.739994676472426*^9}, {3.739994716470907*^9, 
   3.739994716542316*^9}, {3.739994769169379*^9, 3.73999476927932*^9}, {
   3.740228898098713*^9, 3.7402289758203173`*^9}, {3.740229013657455*^9, 
   3.740229015841563*^9}, {3.7402322119955473`*^9, 3.740232212346298*^9}, {
   3.740234510560586*^9, 3.74023451403257*^9}, {3.740234555744285*^9, 
   3.740234616356318*^9}, {3.740292642172923*^9, 3.740292643532976*^9}, {
   3.740292692136403*^9, 3.740292705167804*^9}, {3.7402930470076437`*^9, 
   3.740293098098628*^9}, {3.740307110833928*^9, 3.7403071618813963`*^9}, {
   3.740307342702917*^9, 3.740307360329649*^9}, {3.7403074282557364`*^9, 
   3.740307429981145*^9}, {3.740307573990272*^9, 3.74030761759088*^9}, 
   3.7403076564906273`*^9, {3.740307718075001*^9, 3.740307731602916*^9}, {
   3.7409231865764103`*^9, 3.74092319701608*^9}, {3.740923236837414*^9, 
   3.740923239100795*^9}, {3.7409232775132*^9, 3.740923277726235*^9}, {
   3.7409233091384573`*^9, 3.74092331003718*^9}, {3.7409233654422092`*^9, 
   3.740923370409115*^9}, {3.7409235983978357`*^9, 3.740923598501124*^9}, {
   3.740986634271504*^9, 3.740986639854765*^9}, {3.740986872177846*^9, 
   3.740986872375064*^9}, {3.772841322484214*^9, 3.7728413309279747`*^9}, {
   3.7728414354046707`*^9, 3.772841437150083*^9}, 3.772841480693*^9},
 ExpressionUUID -> "2299e9b0-f7af-4076-82fa-e00d50d5106c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Figure", "Section"]], "Section",
 CellChangeTimes->{{3.740293806263322*^9, 3.740293807021831*^9}, {
  3.74092360017802*^9, 3.740923601081613*^9}, {3.772771825497821*^9, 
  3.772771827609056*^9}},ExpressionUUID->"2f2fa1a0-11b3-4b0c-85d2-\
c3357ce80376"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"claddnoise", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Capacity", "[", "v", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"v", ",", "0", ",", "2"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"0.6", ",", "Blue"}], "]"}], ",", "Thick"}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", "\"\<\>\"", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "0.85"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{"data1", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Darker", "[", 
          RowBox[{"Red", ",", "0.2"}], "]"}], ",", 
         RowBox[{"Dashing", "[", "Medium", "]"}], ",", "Thick"}], "}"}]}], 
      ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", "\"\<\>\"", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "0.75"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{"data2", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Black", ",", 
         RowBox[{"Dashing", "[", "Tiny", "]"}], ",", "Thick"}], "}"}]}], ",", 
      
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", "\"\<\>\"", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "0.65"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"PlotRangePadding", "\[Rule]", "0.001"}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Thickness", "[", "0.0022", "]"}]}], ",", 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "None"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0.5", ",", "1", ",", "1.5", ",", "2"}], "}"}], 
         ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"FrameTicksStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{
       RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
       RowBox[{"FontColor", "\[Rule]", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "0"}], "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.740923608771806*^9, 3.7409236543378677`*^9}, 
   3.7409237460065193`*^9, {3.740987016309531*^9, 3.7409870454699163`*^9}, {
   3.7410193054817467`*^9, 3.7410193185977077`*^9}, {3.7410193493686943`*^9, 
   3.741019349450284*^9}, {3.764032407100773*^9, 3.764032407267281*^9}, {
   3.772841542984804*^9, 3.7728415435117817`*^9}},
 ExpressionUUID -> "54c802ab-a826-42a6-b8f2-9b868439dd74"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      {RGBColor[0, 0, 1], Thickness[Large], Opacity[0.6], 
       LineBox[CompressedData["
1:eJwV0nk4VH0bB/BhIilLQkI1JNnKEsKjuU9lDwlFlCZbPBFKPZEtNVJJo6SI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        "]]}}, {{}, {{}, {}, 
       {RGBColor[0.8, 0., 0.], PointSize[0.01388888888888889], Thickness[
        Large], Dashing[Medium], LineBox[CompressedData["
1:eJwtlQlYjdsaxz8pXC5y6ybj3VJ0K9QxZer/GVIImW6do5tMXVMOR3Rl2jhm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         "]]}}, {}}, {{}, {{}, {}, 
       {GrayLevel[0], PointSize[0.01388888888888889], Thickness[Large], 
        Dashing[Tiny], LineBox[CompressedData["
1:eJwt1QlYjGsbB/BpUUJI6Og4EVH2c9Ji/79Zs7WhfHbO4QglnMhE5tQXUShC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         "]]}}, {}}}, {InsetBox[
      TemplateBox[{"\"\""},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Opacity[0.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Opacity[0.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], "RGBColor[0, 0, 1]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[0, 0, 1], Editable -> False, Selectable -> False],
                   ",", 
                  RowBox[{"Opacity", "[", "0.6`", "]"}], ",", 
                  RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], "}"}], 
            ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.8, 0.85}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{"\"\""},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.125], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.8, 0., 0.], 
                    Dashing[Medium], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.125], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.8, 0., 0.], 
                    Dashing[Medium], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", "0.01388888888888889`", "]"}], 
                  ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.8, 0., 0.], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.5333333333333334, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], "RGBColor[0.8, 0., 0.]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.8, 0., 0.]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[0.8, 0., 0.], Editable -> False, Selectable -> 
                   False], ",", 
                  RowBox[{"Dashing", "[", "Medium", "]"}], ",", 
                  RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], "}"}], 
            ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "True", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.8, 0.75}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{"\"\""},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.125], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Dashing[Tiny], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.125], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Dashing[Tiny], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", "0.01388888888888889`", "]"}], 
                  ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], "GrayLevel[0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   GrayLevel[0], Editable -> False, Selectable -> False], ",", 
                  RowBox[{"Dashing", "[", "Tiny", "]"}], ",", 
                  RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], "}"}], 
            ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "True", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.8, 0.65}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->False,
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{{None, None}, {None, None}},
   FrameStyle->Thickness[0.0022],
   FrameTicks->{{{{0, 
        FormBox["0", TraditionalForm]}, {1, 
        FormBox["1", TraditionalForm]}, {2, 
        FormBox["2", TraditionalForm]}, {3, 
        FormBox["3", TraditionalForm]}}, None}, {{{0, 
        FormBox["0", TraditionalForm]}, {0.5, 
        FormBox["0.5`", TraditionalForm]}, {1, 
        FormBox["1", TraditionalForm]}, {1.5, 
        FormBox["1.5`", TraditionalForm]}, {2, 
        FormBox["2", TraditionalForm]}}, None}},
   FrameTicksStyle->Directive[FontSize -> 14, FontColor -> RGBColor[0, 0, 0]],
   
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->{693.5546875, Automatic},
   Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
   PlotRange->{{0, 2}, {0, 2}},
   PlotRangeClipping->True,
   PlotRangePadding->0.001,
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, {
         Directive[
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Opacity[0.6], 
          Thickness[Large]], 
         Line[CompressedData["
1:eJwV0nk4VH0bB/BhIilLQkI1JNnKEsKjuU9lDwlFlCZbPBFKPZEtNVJJo6SI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          "]]}}}, {{}, {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.01388888888888889], 
           AbsoluteThickness[1.6], 
           RGBColor[0.8, 0., 0.], 
           Dashing[Medium], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwtlQlYjdsaxz8pXC5y6ybj3VJ0K9QxZer/GVIImW6do5tMXVMOR3Rl2jhm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           "]]}}}, {}}, {{}, {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.01388888888888889], 
           AbsoluteThickness[1.6], 
           GrayLevel[0], 
           Dashing[Tiny], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwt1QlYjGsbB/BpUUJI6Og4EVH2c9Ji/79Zs7WhfHbO4QglnMhE5tQXUShC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           "]]}}}, {}}}, {
     PlotRange -> {{0, 2}, {0, 2}}, Frame -> True, Axes -> False, 
      PlotRangePadding -> 0.001, FrameStyle -> Thickness[0.0022], 
      FrameTicks -> {{{0, 1, 2, 3}, None}, {{0, 0.5, 1, 1.5, 2}, None}}, 
      FrameTicksStyle -> 
      Directive[FontSize -> 14, FontColor -> RGBColor[0, 0, 0]], 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None}, 
      PlotRange -> {{0, 2}, {0., 2.8440139102504447`}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      Unevaluated[
       Unevaluated[
        LineLegend[{
          Directive[
           PointSize[0.01388888888888889], 
           AbsoluteThickness[1.6], 
           GrayLevel[0], 
           Dashing[Tiny], 
           Thickness[Large]]}, {""}, LegendMarkers -> {{False, Automatic}}, 
         Joined -> {True}, LabelStyle -> {}, LegendLayout -> "Column"]]]], {
     0.8, 0.65}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.7728415650965548`*^9, {3.77284167312702*^9, 3.7728416810569353`*^9}, 
   3.7728575119063997`*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 815},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 4, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 132, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[715, 26, 281, 4, 64, "Section"],
Cell[999, 32, 12710, 363, 630, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13746, 400, 324, 4, 64, "Section"],
Cell[14073, 406, 713, 22, 83, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14823, 433, 259, 4, 64, "Section"],
Cell[15085, 439, 975, 20, 67, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16097, 464, 167, 3, 64, "Section"],
Cell[16267, 469, 318, 8, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16622, 482, 287, 4, 64, "Section"],
Cell[CellGroupData[{
Cell[16934, 490, 134, 2, 44, "Subsection"],
Cell[17071, 494, 2268, 60, 152, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19376, 559, 134, 2, 44, "Subsection"],
Cell[19513, 563, 203, 6, 49, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19753, 574, 246, 4, 44, "Subsection"],
Cell[20002, 580, 2900, 96, 230, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22951, 682, 250, 4, 64, "Section"],
Cell[23204, 688, 3112, 67, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26353, 760, 276, 4, 64, "Section"],
Cell[CellGroupData[{
Cell[26654, 768, 3274, 86, 97, "Input"],
Cell[29931, 856, 40541, 782, 463, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> MATH_files/pure_amplification.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     62926,       1533]
NotebookOptionsPosition[     61489,       1477]
NotebookOutlinePosition[     61845,       1493]
CellTagsIndexPosition[     61802,       1490]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 ExpressionUUID -> "cd09186e-3159-4339-ab63-3acf7c498d97"],

Cell[CellGroupData[{

Cell["Gaussian Relative Entropy of Entanglement", "Section",
 CellChangeTimes->{{3.772771563941975*^9, 3.772771564397273*^9}, {
  3.772771853250291*^9, 3.77277185451263*^9}, {3.772841692198601*^9, 
  3.77284170291434*^9}},
 ExpressionUUID -> "fc58a88a-ba1e-4ccf-a2cc-5e9142ca326f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Sigma]sep", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "b"}], ")"}]}]], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "a", ",", "0", ",", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}], ")"}]}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "b"}], ")"}]}]], ",", "0", ",", "b", ",", 
      "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}], ")"}]}]]}], ",", "0", ",", "b"}], 
     "}"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "c1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "a", ",", "0", ",", "c2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c1", ",", "0", ",", "b", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "c2", ",", "0", ",", "b"}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G\[Sigma]sep", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"2", "*", "\[ImaginaryI]", "*", 
   RowBox[{"\[CapitalOmega]", ".", 
    RowBox[{"MatrixFunction", "[", 
     RowBox[{"ArcCoth", ",", 
      RowBox[{"\[ImaginaryI]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Sigma]sep", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ".", 
         "\[CapitalOmega]"}], ")"}]}], ",", 
      RowBox[{"Method", "\[Rule]", "\"\<Jordan\>\""}]}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G\[Sigma]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"2", "*", "\[ImaginaryI]", "*", 
   RowBox[{"\[CapitalOmega]", ".", 
    RowBox[{"MatrixFunction", "[", 
     RowBox[{"ArcCoth", ",", 
      RowBox[{"\[ImaginaryI]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ".", 
         "\[CapitalOmega]"}], ")"}]}], ",", 
      RowBox[{"Method", "\[Rule]", "\"\<Jordan\>\""}]}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalSigma]\[Sigma]sep", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"Det", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Sigma]sep", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[CapitalOmega]"}]}], "2"], "]"}], 
     "]"}], "+", 
    RowBox[{"Tr", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "2"], ".", 
      RowBox[{"G\[Sigma]sep", "[", 
       RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}]}], "]"}]}], 
   RowBox[{"2", 
    RowBox[{"Log", "[", "2", "]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g1", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Re", "[", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["b", "2"], "+", 
      RowBox[{"2", " ", "c1", " ", "c2"}], "-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "4"], "+", 
        SuperscriptBox["b", "4"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "a", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c1", "2"], "+", 
           SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
    SqrtBox["2"]], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Re", "[", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["b", "2"], "+", 
      RowBox[{"2", " ", "c1", " ", "c2"}], "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "4"], "+", 
        SuperscriptBox["b", "4"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "a", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c1", "2"], "+", 
           SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
    SqrtBox["2"]], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ent1", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"g1", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "\[LessEqual]",
         "1.0001"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"g1", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ">", 
        "1.0001"}]}], "}"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ent2", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"g2", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "\[LessEqual]",
         "1.0001"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"g2", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ">", 
        "1.0001"}]}], "}"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalSigma]\[Sigma]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Ent1", "[", 
    RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", 
   RowBox[{"Ent2", "[", 
    RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"REE", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "c1", " ", "c2"}], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["a", "4"], "+", 
              SuperscriptBox["b", "4"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "a", " ", "b", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["c1", "2"], "+", 
                 SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
          SqrtBox["2"]], "]"}], "\[GreaterEqual]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"\[CapitalSigma]\[Sigma]sep", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", 
         RowBox[{"\[CapitalSigma]\[Sigma]", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}]}], "]"}], ",", 
       
       RowBox[{
        RowBox[{"Re", "[", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "c1", " ", "c2"}], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["a", "4"], "+", 
              SuperscriptBox["b", "4"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "a", " ", "b", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["c1", "2"], "+", 
                 SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
          SqrtBox["2"]], "]"}], "<", "1"}]}], "}"}]}], "}"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.7727091527707233`*^9, 3.772709170696682*^9}, {
   3.772709267409683*^9, 3.7727092849202147`*^9}, {3.7727093263096952`*^9, 
   3.772709327789411*^9}, {3.772709440281088*^9, 3.77270944041687*^9}, 
   3.772709801978778*^9, {3.772709965864327*^9, 3.772709968471712*^9}, 
   3.772767017863244*^9, {3.77276710670286*^9, 3.77276711250035*^9}, {
   3.772841668358028*^9, 3.772841677777957*^9}, 3.772842857454115*^9},
 Background->RGBColor[1, 0.9, 0.8],
 ExpressionUUID -> "0f4fe02b-e5c7-4636-ab52-a7039d31496d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Entropy of Entanglement", "Section"]], "Section",
 CellChangeTimes->{{3.7402937452563763`*^9, 3.740293770031234*^9}, 
   3.740986470659191*^9, {3.772771836507296*^9, 3.772771841856879*^9}, {
   3.7728414561114407`*^9, 3.772841461553907*^9}},
 ExpressionUUID -> "31653a64-7e00-4140-a573-94aad76590c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EntEnt", "[", "\[Chi]_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     FractionBox["1", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Chi]", "2"]}]], "]"}], "-", 
    RowBox[{
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["\[Chi]", "2"], 
       RowBox[{"1", "-", 
        SuperscriptBox["\[Chi]", "2"]}]], "]"}]}]}], 
   RowBox[{
    RowBox[{"Log", "[", "2", "]"}], "-", 
    RowBox[{
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}]}]]}]], "Input",
 CellChangeTimes->{{3.772841475711887*^9, 3.772841477312234*^9}},
 Background->RGBColor[0.87, 0.94, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Upper bound of Quantum Capacity", "Section"]], \
"Section",
 CellChangeTimes->{{3.740293774327456*^9, 3.740293781305368*^9}, {
  3.7728414710044117`*^9, 3.772841471722657*^9}},
 ExpressionUUID -> "3bf89eee-6f1c-4d98-ba29-23ba9ee8085c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Capacity", "[", "\[Tau]_", "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"Log2", "[", 
    RowBox[{"1", "-", 
     FractionBox["1", "\[Tau]"]}], " ", "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.734395956515189*^9, {3.7396182495919657`*^9, 3.739618249706038*^9}, {
   3.740156715996957*^9, 3.74015674779068*^9}, {3.740156968680299*^9, 
   3.74015697606066*^9}, 3.740157140658759*^9, {3.7402023474088287`*^9, 
   3.7402023848681717`*^9}, 3.7402368077063437`*^9, 3.740236912791448*^9, {
   3.740238516908945*^9, 3.7402385295982313`*^9}, {3.740238606455593*^9, 
   3.7402386677769423`*^9}, {3.740238724711961*^9, 3.740238731206552*^9}, {
   3.740238761681672*^9, 3.7402387684522667`*^9}, {3.740293784182033*^9, 
   3.740293785807823*^9}, {3.772841524107592*^9, 3.772841531723001*^9}, {
   3.772842494221579*^9, 3.772842496905064*^9}},
 Background->RGBColor[1, 0.9, 1],
 ExpressionUUID -> "f29755cd-e97e-46cc-a9c6-b0f79f46505d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Channel Noise", "Section",
 CellChangeTimes->{{3.740292554850156*^9, 3.7402925596003857`*^9}, {
  3.740472834830318*^9, 
  3.7404728356338863`*^9}},ExpressionUUID->"0a5f2243-fca5-486a-b254-\
6b8cba9fca36"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"v", "=", 
    RowBox[{"\[Tau]", "-", "1"}]}], ";"}], " ", 
  RowBox[{"(*", " ", "noise", " ", "*)"}], " "}]], "Input",
 CellChangeTimes->{
  3.740293185228491*^9, {3.740923549034974*^9, 3.740923549371965*^9}},
 ExpressionUUID -> "63d9bd2a-5f75-4307-b347-faf01a5d4c62"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Symplectic Eigenvalues", "Section",
 CellChangeTimes->{{3.772772290506075*^9, 
  3.7727722981695013`*^9}},ExpressionUUID->"df5594e8-82d2-44b5-80d8-\
4b7e0fc3f25b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Nu]", "-"], "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Nu]", "+"], "=", "100"}], ";"}]}], "Input",
 CellChangeTimes->{{3.772772301146228*^9, 3.772772307881503*^9}},
 ExpressionUUID -> "5a27f0ab-45e3-4886-adee-b90fe12287db"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Resource State", "Section",
 CellChangeTimes->{{3.740292581111649*^9, 3.740292583207347*^9}, {
  3.740473005972763*^9, 
  3.740473006637004*^9}},ExpressionUUID->"6a43e1d3-e813-4b52-b92a-\
3a42a34b5f2d"],

Cell[CellGroupData[{

Cell["General states", "Subsection",
 CellChangeTimes->{{3.7727722620588217`*^9, 
  3.772772267073866*^9}},ExpressionUUID->"161e2d02-ee19-4d45-b197-\
479cbbaeecd9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"v", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["\[Nu]", "+"]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "v", "-", "\[Tau]"}], ")"}], " ", "\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
           SubscriptBox["\[Nu]", "+"]}]}], ")"}]}]]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"v", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["\[Nu]", "+"]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "v", "-", "\[Tau]"}], ")"}], " ", "\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
           SubscriptBox["\[Nu]", "+"]}]}], ")"}]}]]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c1", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", "v", " ", "\[Tau]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["\[Nu]", "+"]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Tau]"}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "v", "-", "\[Tau]"}], ")"}], " ", "\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
           SubscriptBox["\[Nu]", "+"]}]}], ")"}]}]]}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"], " ", 
     SqrtBox["\[Tau]"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c2", "=", 
   RowBox[{"-", "c1"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.740307092045375*^9, 3.740307092187274*^9}, {
   3.740307177082528*^9, 3.740307197199751*^9}, {3.740307267968367*^9, 
   3.740307290460878*^9}, {3.740307363234559*^9, 3.740307363608591*^9}, 
   3.740307444131858*^9, 3.7409234154875813`*^9, 3.740923482017041*^9, {
   3.7727722448124847`*^9, 3.7727722844523897`*^9}, {3.772772385817235*^9, 
   3.772772397657062*^9}},
 ExpressionUUID -> "24444612-9a61-436f-b0de-fc251277d205"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Pure states", "Subsection",
 CellChangeTimes->{{3.772772275649898*^9, 
  3.772772278265646*^9}},ExpressionUUID->"1f3fcf97-a1bf-44d6-ac1c-\
02520572bb43"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", 
      SqrtBox["\[Tau]"]}], "-", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "v", "-", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "v", "+", "\[Tau]"}], ")"}]}]]}], 
    RowBox[{"1", "+", "v", "+", "\[Tau]"}]]}], ";"}]], "Input",
 ExpressionUUID -> "4e05cab6-7263-43e0-8b3b-c4c8755016ee"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Loop", "Section",
 CellChangeTimes->{{3.740292682663497*^9, 3.7402926905593767`*^9}, {
  3.740473013852475*^9, 3.740473014412397*^9}, {3.7727723535618343`*^9, 
  3.772772354272636*^9}},ExpressionUUID->"283f4215-a535-4e62-8e32-\
d6c41590c4f4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"step", "=", "0.01"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"step", " ", "of", " ", "the", " ", "gain"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data2", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Tau]", "=", "1.01"}], ",", 
   RowBox[{"\[Tau]", "\[LessEqual]", "2"}], ",", 
   RowBox[{"\[Tau]", "=", 
    RowBox[{"\[Tau]", "+", "step"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"data1", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"data1", ",", 
       RowBox[{"{", 
        RowBox[{"\[Tau]", ",", 
         RowBox[{"REE", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"data2", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"data2", ",", 
       RowBox[{"{", 
        RowBox[{"\[Tau]", ",", 
         RowBox[{"EntEnt", "[", "\[Chi]", "]"}]}], "}"}]}], "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.739984455292872*^9, 3.739984459279937*^9}, {
   3.739985201609893*^9, 3.739985202768113*^9}, {3.7399852463665323`*^9, 
   3.7399852553882*^9}, {3.739985593945911*^9, 3.739985594104521*^9}, {
   3.739994675719692*^9, 3.739994676472426*^9}, {3.739994716470907*^9, 
   3.739994716542316*^9}, {3.739994769169379*^9, 3.73999476927932*^9}, {
   3.740228898098713*^9, 3.7402289758203173`*^9}, {3.740229013657455*^9, 
   3.740229015841563*^9}, {3.7402322119955473`*^9, 3.740232212346298*^9}, {
   3.740234510560586*^9, 3.74023451403257*^9}, {3.740234555744285*^9, 
   3.740234616356318*^9}, {3.740292642172923*^9, 3.740292643532976*^9}, {
   3.740292692136403*^9, 3.740292705167804*^9}, {3.7402930470076437`*^9, 
   3.740293098098628*^9}, {3.740307110833928*^9, 3.7403071618813963`*^9}, {
   3.740307342702917*^9, 3.740307360329649*^9}, {3.7403074282557364`*^9, 
   3.740307429981145*^9}, {3.740307573990272*^9, 3.74030761759088*^9}, 
   3.7403076564906273`*^9, {3.740307718075001*^9, 3.740307731602916*^9}, {
   3.772842515115513*^9, 3.772842525006876*^9}},
 ExpressionUUID -> "c9c8f065-34b9-4b09-b1e0-948652e80666"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Figure", "Section",
 CellChangeTimes->{{3.740292656850136*^9, 3.740292658744625*^9}, {
  3.740473016108247*^9, 
  3.740473016700144*^9}},ExpressionUUID->"2f041a46-1586-4596-baf3-\
c0adc73e6265"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pureamp", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Capacity", "[", "\[Tau]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Tau]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"0.6", ",", "Blue"}], "]"}], ",", "Thick"}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", "\"\<\>\"", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "0.85"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{"data1", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Darker", "[", 
          RowBox[{"Red", ",", "0.2"}], "]"}], ",", 
         RowBox[{"Dashing", "[", "Medium", "]"}], ",", "Thick"}], "}"}]}], 
      ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", "\"\<\>\"", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "0.75"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{"data2", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Black", ",", 
         RowBox[{"Dashing", "[", "Tiny", "]"}], ",", "Thick"}], "}"}]}], ",", 
      
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", "\"\<\>\"", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "0.65"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"PlotRangePadding", "\[Rule]", "0.001"}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Thickness", "[", "0.0022", "]"}]}], ",", 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
         "None"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1.2", ",", "1.4", ",", "1.6", ",", "1.8", ",", "2"}], 
          "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"FrameTicksStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{
       RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
       RowBox[{"FontColor", "\[Rule]", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "0"}], "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.740229193490715*^9, 3.740229194119553*^9}, {
   3.74023221796434*^9, 3.74023221884091*^9}, {3.7402345038995523`*^9, 
   3.740234506455909*^9}, {3.740234642247685*^9, 3.7402346464616127`*^9}, 
   3.7402926177914352`*^9, 3.740293101529525*^9, 3.740307303261979*^9, {
   3.7403074564577293`*^9, 3.740307548956621*^9}, {3.740307626376574*^9, 
   3.740307687064117*^9}, {3.740308740208343*^9, 3.740308997464649*^9}, {
   3.740309047520812*^9, 3.740309067546072*^9}, 3.740309133100058*^9, {
   3.740473028180708*^9, 3.740473053426993*^9}, {3.7406387426922827`*^9, 
   3.7406387572523937`*^9}, {3.740739252419236*^9, 3.7407392924368477`*^9}, {
   3.7407396773764973`*^9, 3.7407396781639843`*^9}, {3.7410192456856117`*^9, 
   3.741019248191929*^9}, 3.7640317181073637`*^9, {3.772842530752633*^9, 
   3.772842532776423*^9}},
 ExpressionUUID -> "7d0fcad4-dd17-4c61-8cb2-4997d380b675"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      {RGBColor[0, 0, 1], Thickness[Large], Opacity[0.6], 
       LineBox[CompressedData["
1:eJwV1Gk81fkCBvBjy+HgLEUqE5q6QzXdNJQlnp8SqmkzWdKipNCCJBSKiXal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        "]]}}, {{}, {{}, {}, 
       {RGBColor[0.8, 0., 0.], PointSize[0.01388888888888889], Thickness[
        Large], Dashing[Medium], LineBox[CompressedData["
1:eJwt1AtQFWUUB/C9vETE69UUqMzArEEEJDXFUfl/jiZXQ0BFM0xF8oEyk4T4
InCQAkEN1GgyH4n4gIGEDB/4mPGG4CMBwUpAfKBRMoi2e3fvvXvf3T3TmdnZ
+ebs/Od83293g5I3LlzjxnFcsutS7l2n1vp9l81jgN+UJ9OXDWcn02b4tJ/g
sboz22tn1zDW3KQUj/CLq28+OTaUGYM/La438IgpCFiaWqphb+e9WFA3SkDS
kvlFz0uGMO3TzOHV0QJK2w9tPvGumn2hxKUJkLz8teU9vuzQD0oJSPmSLw68
NYhdNyiBAhKO+Y9R3/Zh/a60vBcCbM2V0bOfDWQjqqNdiXpEjBgp/TlkIItS
4mbo0Tsu8b0Lsd5s3Vql9PAe8n7/9iMD2L56JVCPq/VLM8NNXuzSKGVAPcZ8
M9U+bbkXe6aM91SPc205DfHNnmyQEucjQrMqddjCOZ5s0kSlRJwMv9IWf9OD
LS9WAkVM6ts/eGecB8tXtpsnYvbUf9ZMfOzOapTxqkXkTGyQ76a7sw4lrl2E
pPVddc/Xnak4pSRoa8vzb1S5sRDl+IIlTJ/5UD0nzo0tUra7QEL/ps1ao1HF
spTxMiVwtovb8stU7BR5SGjaezmjeoGKtZCHhKw3v98a5qFiJvKQkPB8+9jb
lzgWSB4G1PXOaIlJ59hc8jAg4lp0SUEYx9LJwwDtyxrr8ftOHCYPAzTn03W2
JU40kIcBSz0n9HV0OfCSPFz9XX5GcbUDfuRhREfbj40avR0gDyNax1epTbl2
pJCHEQUxtx6l+9uxnzyMCBjjEZxQY8Nl8jCie5h6w+fzbPiLPIzwfqVbeLDX
Cl/yMLnm+2prVaEVH5CHCbo94UO/DrNiBXmYwN2M03F/WLCLPEwIPN3zsVu2
BT+ThwnduWfOpAZb0EkeJmxD2sag+2a4kYeMyNFFtoH5ZowjDxmlL9fPGhxp
RgJ5yEgKCC0b3i8jmzxkpJzO/c2nTMZp8pDR3elV0fWJjLvkISP+dYc24zUZ
Mh2fDO+ySbfrW0wIIg8zeEtd1IU9JswjDzM43YcVUfNM2EQeZhQ0hz2Kce37
CHmYUZp/Yse9O0Y0kocZdVJk369FRrwiDzOSVJlh6kVG+JOHBVxTnqUywAhG
HhbkPCg6uveJAevJw4LW2lCxvNyAA+RhQenx1JV613twhTwsqFhX2LhqmgE9
5OHqH4jL6fcyYDB5WOG93Z5Y+LuEyeRhhXbf+d3jj0tYSR5WxN9Jrri/UUIB
eViR5uFbtQUSzpKHFdzUvc8GaCQ8IA8r6hLL9blPRbiThw2RizNaumtFhJKH
DTrtiHNv7BKxmDxcfU1dcMgyETvIw4aUuZ2Sd4SIcvJw9a83BJ71FNFKHjaw
3lhh5EM9zORhg3ZLfc+cWj1Gk4cdae84a8bu0eMj8rCDD2mcpvtMjwzysCO+
K6TM0/WfOUoedgT3RYYa/PS4QR52FDgq43YLAv4lDzu0rW0/6ZoEBJCHAweL
SnxLKgTMJA8HcrKKV3B5AjaQhwPy5fkXVckCviUP1/Obj8SWQMBV8nAgrcmQ
fe4tAX+Th2v9WHVthY2HmjyciD8cWlncxWMKeTiRI8caZl3hkUQeTkQs2pC+
7TCPQvJwYh+foQ7J4vELeTjRvWRy6+LlPLrIwwltx4R2OYr///vgmG7QqURN
EI//AEyvDgU=
         "]]}}, {}}, {{}, {{}, {}, 
       {GrayLevel[0], PointSize[0.01388888888888889], Thickness[Large], 
        Dashing[Tiny], LineBox[CompressedData["
1:eJwt03lQ1GUYB/Df/nY5dkFEQPBAAtJCNFEQdEh4Hhw809CVxEkQ5Wi1JFCi
YTWOUhc1DfFAjFWSwArB9UpJwgONFA8wR0w8EsQT1/a+j/w903fmnfe/7zzP
+5k3JCNXnM0yDJP15nD32NTyNn2YCi6cretwRASjuDlo08BCFdy1z70/XxKI
6/2OzOpdp4Lw43uLKgJGYF1enOjOjyoolJX1XikYhtevcVFB12dTCz6MCkBD
GFeogo2SzzVD3/PHt960NQep4WplhSp3wVCc3bvuTaMamvqwdvJOP1zD1eWp
YevDRPfIAV/8fh8XNZzobFtXvNgXL+q5QjWMaZdYq7p88NVCbkA1+P/lTBxY
7INDufH8NPA8dnVe8bMhGM/VxWlgys+B1VdLh6DkEy4ayIqrV8pDhuCONq5Q
A+WmxkOmy974G7duswYOPpiywedLb+zjxuvVQOCej5MTwrzRg6sTaeGEeNf1
162DcXIUFy3YXEtapFGDMY17vlQtsBGHHyw+6oUybt1NWohtT5naHeWFCm68
I1oIL1MuTG8dhH9zdXe0cKlq36SceYOQx3DRQeyk5RHfPvLEcPLQgY/rgiyx
1BMXkYcOhCnbKiX+nvgVeehAuSNUJj3tgfXkoQOXTTNlkOqBN8hDB0z4ykWF
Ag80kocO8uaEjXihEGEweeihU3qvPnWZCOeQhx4E5+cpageLcC156KE1xTSj
/KIQq8lDD/Zv3k6ySIV4iTz0MP1JUMC5SCEqyUMPNdtPqVuU7uhPHgYIaVzx
7GaDOwJ5GCDePzqnf5U7riQPAzj1+jF3w92xgjwM0JWpadirdMMz5GGA0OGl
S4XH3fAxeRhA0j0xcnihG3qShxHkHZoDJ8ANo8nDCAVu+dnt7m64jDyM0B8d
WYK3XLGMPIxwJfsm41PjikfJwwj/3J7Ajl/tinfJwwgZ+8ybS2NdkSUPE4yU
5xawIlccRx4maA0WrKnvccFk8jCBuuPXh2mNLlhEHiaY9bDvWnCJCx4iDxNs
78p7/ljsgp3kYYLorpA1+991QRM9nwmqK40TEu0CDCEPM4x5KVvZeUuAc8nD
DOcUoT0xhwWYTx5mOJJzuWntBgHKycMM21rO5K9PFeAf5GEGWVrzyLkxAnxN
HmZYcv786zveAgwgDwtUJCzZEvSKj0geFlgagd0Bl/m4ijwsUH5mr/BsHR93
kocFFNNS5R7f8LGFPCxwPQZnW9P52E8eFigW3+RvjufjIPKwwsbCp47GUXyM
IQ8r1LYl1WTbWUwnDyuMb2oranrA4mbysMLLQntG6VkWj5GHFVLGjZrRU8Ni
D3lYoUwUOuP01yzyycMGx24faPTNYnE8edhgYnL5wMBMFj8iDxtkjF5UOS2c
xWLysMFu65VM1ovFn8jDBif//G5crIaHXeRhg/tpSf2PunloJg8bJO6Or9W2
8DCUPOww//aBPbkHefgBedhheWamUFzGwy/Iww79h5+uqMrh4X7ysENg+MmR
mMzDdvKwg1qa1THzfR7+Sx52kKRsDWgI5eEw8nBA0grFBYmIhwnk4YCJ29Or
izQMfkoeDhAtmL71RQ+Du8jDAX07UfbLRQZ/Jw8H8OWnqloaGXxCHg6Y9s6x
e6MqGfQiDyfYlZOlN0oYnEIeTogT7Wi4uorB5eThhLH5J0/7JjO4hTyckD66
2lAXz+Bx8nDCU7Gio2gsg/fIwwk/TE2ok/sx//8PBq1OCvwH5wjncg==
         
         "]]}}, {}}}, {InsetBox[
      TemplateBox[{"\"\""},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Opacity[0.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Opacity[0.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], "RGBColor[0, 0, 1]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[0, 0, 1], Editable -> False, Selectable -> False],
                   ",", 
                  RowBox[{"Opacity", "[", "0.6`", "]"}], ",", 
                  RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], "}"}], 
            ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.8, 0.85}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{"\"\""},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.125], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.8, 0., 0.], 
                    Dashing[Medium], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.125], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.8, 0., 0.], 
                    Dashing[Medium], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", "0.01388888888888889`", "]"}], 
                  ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.8, 0., 0.], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.5333333333333334, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], "RGBColor[0.8, 0., 0.]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.8, 0., 0.]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[0.8, 0., 0.], Editable -> False, Selectable -> 
                   False], ",", 
                  RowBox[{"Dashing", "[", "Medium", "]"}], ",", 
                  RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], "}"}], 
            ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "True", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.8, 0.75}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{"\"\""},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.125], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Dashing[Tiny], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.125], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Dashing[Tiny], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", "0.01388888888888889`", "]"}], 
                  ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], "GrayLevel[0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   GrayLevel[0], Editable -> False, Selectable -> False], ",", 
                  RowBox[{"Dashing", "[", "Tiny", "]"}], ",", 
                  RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], "}"}], 
            ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "True", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.8, 0.65}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->False,
   AxesLabel->{None, None},
   AxesOrigin->{1., 0.8},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{{None, None}, {None, None}},
   FrameStyle->Thickness[0.0022],
   FrameTicks->{{{{0, 
        FormBox["0", TraditionalForm]}, {1, 
        FormBox["1", TraditionalForm]}, {2, 
        FormBox["2", TraditionalForm]}, {3, 
        FormBox["3", TraditionalForm]}, {4, 
        FormBox["4", TraditionalForm]}}, None}, {{{1, 
        FormBox["1", TraditionalForm]}, {1.2, 
        FormBox["1.2`", TraditionalForm]}, {1.4, 
        FormBox["1.4`", TraditionalForm]}, {1.6, 
        FormBox["1.6`", TraditionalForm]}, {1.8, 
        FormBox["1.8`", TraditionalForm]}, {2, 
        FormBox["2", TraditionalForm]}}, None}},
   FrameTicksStyle->Directive[FontSize -> 14, FontColor -> RGBColor[0, 0, 0]],
   
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->{712.88671875, Automatic},
   Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
   PlotRange->{{1, 2}, {1, 4}},
   PlotRangeClipping->True,
   PlotRangePadding->0.001,
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, {
         Directive[
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Opacity[0.6], 
          Thickness[Large]], 
         Line[CompressedData["
1:eJwV1Gk81fkCBvBjy+HgLEUqE5q6QzXdNJQlnp8SqmkzWdKipNCCJBSKiXal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          "]]}}}, {{}, {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.01388888888888889], 
           AbsoluteThickness[1.6], 
           RGBColor[0.8, 0., 0.], 
           Dashing[Medium], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwt1AtQFWUUB/C9vETE69UUqMzArEEEJDXFUfl/jiZXQ0BFM0xF8oEyk4T4
InCQAkEN1GgyH4n4gIGEDB/4mPGG4CMBwUpAfKBRMoi2e3fvvXvf3T3TmdnZ
+ebs/Od83293g5I3LlzjxnFcsutS7l2n1vp9l81jgN+UJ9OXDWcn02b4tJ/g
sboz22tn1zDW3KQUj/CLq28+OTaUGYM/La438IgpCFiaWqphb+e9WFA3SkDS
kvlFz0uGMO3TzOHV0QJK2w9tPvGumn2hxKUJkLz8teU9vuzQD0oJSPmSLw68
NYhdNyiBAhKO+Y9R3/Zh/a60vBcCbM2V0bOfDWQjqqNdiXpEjBgp/TlkIItS
4mbo0Tsu8b0Lsd5s3Vql9PAe8n7/9iMD2L56JVCPq/VLM8NNXuzSKGVAPcZ8
M9U+bbkXe6aM91SPc205DfHNnmyQEucjQrMqddjCOZ5s0kSlRJwMv9IWf9OD
LS9WAkVM6ts/eGecB8tXtpsnYvbUf9ZMfOzOapTxqkXkTGyQ76a7sw4lrl2E
pPVddc/Xnak4pSRoa8vzb1S5sRDl+IIlTJ/5UD0nzo0tUra7QEL/ps1ao1HF
spTxMiVwtovb8stU7BR5SGjaezmjeoGKtZCHhKw3v98a5qFiJvKQkPB8+9jb
lzgWSB4G1PXOaIlJ59hc8jAg4lp0SUEYx9LJwwDtyxrr8ftOHCYPAzTn03W2
JU40kIcBSz0n9HV0OfCSPFz9XX5GcbUDfuRhREfbj40avR0gDyNax1epTbl2
pJCHEQUxtx6l+9uxnzyMCBjjEZxQY8Nl8jCie5h6w+fzbPiLPIzwfqVbeLDX
Cl/yMLnm+2prVaEVH5CHCbo94UO/DrNiBXmYwN2M03F/WLCLPEwIPN3zsVu2
BT+ThwnduWfOpAZb0EkeJmxD2sag+2a4kYeMyNFFtoH5ZowjDxmlL9fPGhxp
RgJ5yEgKCC0b3i8jmzxkpJzO/c2nTMZp8pDR3elV0fWJjLvkISP+dYc24zUZ
Mh2fDO+ySbfrW0wIIg8zeEtd1IU9JswjDzM43YcVUfNM2EQeZhQ0hz2Kce37
CHmYUZp/Yse9O0Y0kocZdVJk369FRrwiDzOSVJlh6kVG+JOHBVxTnqUywAhG
HhbkPCg6uveJAevJw4LW2lCxvNyAA+RhQenx1JV613twhTwsqFhX2LhqmgE9
5OHqH4jL6fcyYDB5WOG93Z5Y+LuEyeRhhXbf+d3jj0tYSR5WxN9Jrri/UUIB
eViR5uFbtQUSzpKHFdzUvc8GaCQ8IA8r6hLL9blPRbiThw2RizNaumtFhJKH
DTrtiHNv7BKxmDxcfU1dcMgyETvIw4aUuZ2Sd4SIcvJw9a83BJ71FNFKHjaw
3lhh5EM9zORhg3ZLfc+cWj1Gk4cdae84a8bu0eMj8rCDD2mcpvtMjwzysCO+
K6TM0/WfOUoedgT3RYYa/PS4QR52FDgq43YLAv4lDzu0rW0/6ZoEBJCHAweL
SnxLKgTMJA8HcrKKV3B5AjaQhwPy5fkXVckCviUP1/Obj8SWQMBV8nAgrcmQ
fe4tAX+Th2v9WHVthY2HmjyciD8cWlncxWMKeTiRI8caZl3hkUQeTkQs2pC+
7TCPQvJwYh+foQ7J4vELeTjRvWRy6+LlPLrIwwltx4R2OYr///vgmG7QqURN
EI//AEyvDgU=
           "]]}}}, {}}, {{}, {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.01388888888888889], 
           AbsoluteThickness[1.6], 
           GrayLevel[0], 
           Dashing[Tiny], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwt03lQ1GUYB/Df/nY5dkFEQPBAAtJCNFEQdEh4Hhw809CVxEkQ5Wi1JFCi
YTWOUhc1DfFAjFWSwArB9UpJwgONFA8wR0w8EsQT1/a+j/w903fmnfe/7zzP
+5k3JCNXnM0yDJP15nD32NTyNn2YCi6cretwRASjuDlo08BCFdy1z70/XxKI
6/2OzOpdp4Lw43uLKgJGYF1enOjOjyoolJX1XikYhtevcVFB12dTCz6MCkBD
GFeogo2SzzVD3/PHt960NQep4WplhSp3wVCc3bvuTaMamvqwdvJOP1zD1eWp
YevDRPfIAV/8fh8XNZzobFtXvNgXL+q5QjWMaZdYq7p88NVCbkA1+P/lTBxY
7INDufH8NPA8dnVe8bMhGM/VxWlgys+B1VdLh6DkEy4ayIqrV8pDhuCONq5Q
A+WmxkOmy974G7duswYOPpiywedLb+zjxuvVQOCej5MTwrzRg6sTaeGEeNf1
162DcXIUFy3YXEtapFGDMY17vlQtsBGHHyw+6oUybt1NWohtT5naHeWFCm68
I1oIL1MuTG8dhH9zdXe0cKlq36SceYOQx3DRQeyk5RHfPvLEcPLQgY/rgiyx
1BMXkYcOhCnbKiX+nvgVeehAuSNUJj3tgfXkoQOXTTNlkOqBN8hDB0z4ykWF
Ag80kocO8uaEjXihEGEweeihU3qvPnWZCOeQhx4E5+cpageLcC156KE1xTSj
/KIQq8lDD/Zv3k6ySIV4iTz0MP1JUMC5SCEqyUMPNdtPqVuU7uhPHgYIaVzx
7GaDOwJ5GCDePzqnf5U7riQPAzj1+jF3w92xgjwM0JWpadirdMMz5GGA0OGl
S4XH3fAxeRhA0j0xcnihG3qShxHkHZoDJ8ANo8nDCAVu+dnt7m64jDyM0B8d
WYK3XLGMPIxwJfsm41PjikfJwwj/3J7Ajl/tinfJwwgZ+8ybS2NdkSUPE4yU
5xawIlccRx4maA0WrKnvccFk8jCBuuPXh2mNLlhEHiaY9bDvWnCJCx4iDxNs
78p7/ljsgp3kYYLorpA1+991QRM9nwmqK40TEu0CDCEPM4x5KVvZeUuAc8nD
DOcUoT0xhwWYTx5mOJJzuWntBgHKycMM21rO5K9PFeAf5GEGWVrzyLkxAnxN
HmZYcv786zveAgwgDwtUJCzZEvSKj0geFlgagd0Bl/m4ijwsUH5mr/BsHR93
kocFFNNS5R7f8LGFPCxwPQZnW9P52E8eFigW3+RvjufjIPKwwsbCp47GUXyM
IQ8r1LYl1WTbWUwnDyuMb2oranrA4mbysMLLQntG6VkWj5GHFVLGjZrRU8Ni
D3lYoUwUOuP01yzyycMGx24faPTNYnE8edhgYnL5wMBMFj8iDxtkjF5UOS2c
xWLysMFu65VM1ovFn8jDBif//G5crIaHXeRhg/tpSf2PunloJg8bJO6Or9W2
8DCUPOww//aBPbkHefgBedhheWamUFzGwy/Iww79h5+uqMrh4X7ysENg+MmR
mMzDdvKwg1qa1THzfR7+Sx52kKRsDWgI5eEw8nBA0grFBYmIhwnk4YCJ29Or
izQMfkoeDhAtmL71RQ+Du8jDAX07UfbLRQZ/Jw8H8OWnqloaGXxCHg6Y9s6x
e6MqGfQiDyfYlZOlN0oYnEIeTogT7Wi4uorB5eThhLH5J0/7JjO4hTyckD66
2lAXz+Bx8nDCU7Gio2gsg/fIwwk/TE2ok/sx//8PBq1OCvwH5wjncg==
           
           "]]}}}, {}}}, {
     PlotRange -> {{1, 2}, {1, 4}}, Frame -> True, Axes -> False, 
      PlotRangePadding -> 0.001, FrameStyle -> Thickness[0.0022], 
      FrameTicks -> {{{0, 1, 2, 3, 4}, None}, {{1, 1.2, 1.4, 1.6, 1.8, 2}, 
         None}}, FrameTicksStyle -> 
      Directive[FontSize -> 14, FontColor -> RGBColor[0, 0, 0]], 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {1., 0.8}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None}, 
      PlotRange -> {{1, 2}, {1.000000014721378, 4.695489693897756}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      Unevaluated[
       Unevaluated[
        LineLegend[{
          Directive[
           PointSize[0.01388888888888889], 
           AbsoluteThickness[1.6], 
           GrayLevel[0], 
           Dashing[Tiny], 
           Thickness[Large]]}, {""}, LegendMarkers -> {{False, Automatic}}, 
         Joined -> {True}, LabelStyle -> {}, LegendLayout -> "Column"]]]], {
     0.8, 0.65}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.739985512168109*^9, 3.739985603606943*^9, {3.739994705087641*^9, 
   3.739994750759864*^9}, 3.739994789138726*^9, {3.740228923149296*^9, 
   3.740228970627789*^9}, {3.740229000890737*^9, 3.740229023272935*^9}, 
   3.74022919512671*^9, 3.740232230566251*^9, {3.740232264712986*^9, 
   3.7402323870281687`*^9}, {3.740234551035379*^9, 3.7402346523123913`*^9}, {
   3.74030730767824*^9, 3.7403075494468403`*^9}, {3.740307581001198*^9, 
   3.740307688312392*^9}, 3.7403077360994864`*^9, {3.740308757505619*^9, 
   3.740308782563407*^9}, {3.740308822043045*^9, 3.7403089638051367`*^9}, {
   3.7403089938293447`*^9, 3.740308997963257*^9}, {3.740309051079789*^9, 
   3.740309067917056*^9}, 3.7403091356812887`*^9, 3.740313511625629*^9, {
   3.7404730351528263`*^9, 3.740473054082892*^9}, {3.7406387503306837`*^9, 
   3.74063875838137*^9}, 3.740642800288368*^9, {3.7407392561313562`*^9, 
   3.7407392973949347`*^9}, 3.740739680825692*^9, 3.7409234274866543`*^9, {
   3.7409234903421593`*^9, 3.740923571311246*^9}, 3.741019250984864*^9, 
   3.7640317208221807`*^9, 3.772770495105832*^9, 3.7727723691274557`*^9, 
   3.772772411321104*^9, 3.77284254092745*^9, 3.7728575296269283`*^9},
 ExpressionUUID -> "30356bba-eb54-4406-a2d0-1701841dff6f"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 815},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 4, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 132, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[715, 26, 281, 4, 64, "Section"],
Cell[999, 32, 12711, 363, 630, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13747, 400, 324, 4, 64, "Section"],
Cell[14074, 406, 713, 22, 83, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14824, 433, 259, 4, 64, "Section"],
Cell[15086, 439, 954, 18, 65, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16077, 462, 211, 4, 64, "Section"],
Cell[16291, 468, 315, 8, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16643, 481, 169, 3, 64, "Section"],
Cell[16815, 486, 318, 8, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17170, 499, 208, 4, 64, "Section"],
Cell[CellGroupData[{
Cell[17403, 507, 164, 3, 44, "Subsection"],
Cell[17570, 512, 3404, 107, 177, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21011, 624, 159, 3, 44, "Subsection"],
Cell[21173, 629, 476, 15, 54, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21698, 650, 248, 4, 64, "Section"],
Cell[21949, 656, 2298, 50, 131, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24284, 711, 200, 4, 64, "Section"],
Cell[CellGroupData[{
Cell[24509, 719, 3808, 94, 97, "Input"],
Cell[28320, 815, 33141, 658, 475, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> MATH_files/pure_loss.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     88439,       1951]
NotebookOptionsPosition[     87002,       1895]
NotebookOutlinePosition[     87358,       1911]
CellTagsIndexPosition[     87315,       1908]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 ExpressionUUID -> "cd09186e-3159-4339-ab63-3acf7c498d97"],

Cell[CellGroupData[{

Cell["Gaussian Relative Entropy of Entanglement", "Section",
 CellChangeTimes->{{3.772771563941975*^9, 3.772771564397273*^9}, {
  3.772771853250291*^9, 3.77277185451263*^9}, {3.772841692198601*^9, 
  3.77284170291434*^9}},
 ExpressionUUID -> "fc58a88a-ba1e-4ccf-a2cc-5e9142ca326f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Sigma]sep", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "b"}], ")"}]}]], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "a", ",", "0", ",", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}], ")"}]}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "b"}], ")"}]}]], ",", "0", ",", "b", ",", 
      "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}], ")"}]}]]}], ",", "0", ",", "b"}], 
     "}"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "c1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "a", ",", "0", ",", "c2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c1", ",", "0", ",", "b", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "c2", ",", "0", ",", "b"}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G\[Sigma]sep", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"2", "*", "\[ImaginaryI]", "*", 
   RowBox[{"\[CapitalOmega]", ".", 
    RowBox[{"MatrixFunction", "[", 
     RowBox[{"ArcCoth", ",", 
      RowBox[{"\[ImaginaryI]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Sigma]sep", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ".", 
         "\[CapitalOmega]"}], ")"}]}], ",", 
      RowBox[{"Method", "\[Rule]", "\"\<Jordan\>\""}]}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G\[Sigma]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"2", "*", "\[ImaginaryI]", "*", 
   RowBox[{"\[CapitalOmega]", ".", 
    RowBox[{"MatrixFunction", "[", 
     RowBox[{"ArcCoth", ",", 
      RowBox[{"\[ImaginaryI]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ".", 
         "\[CapitalOmega]"}], ")"}]}], ",", 
      RowBox[{"Method", "\[Rule]", "\"\<Jordan\>\""}]}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalSigma]\[Sigma]sep", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"Det", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Sigma]sep", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[CapitalOmega]"}]}], "2"], "]"}], 
     "]"}], "+", 
    RowBox[{"Tr", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "2"], ".", 
      RowBox[{"G\[Sigma]sep", "[", 
       RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}]}], "]"}]}], 
   RowBox[{"2", 
    RowBox[{"Log", "[", "2", "]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g1", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Re", "[", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["b", "2"], "+", 
      RowBox[{"2", " ", "c1", " ", "c2"}], "-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "4"], "+", 
        SuperscriptBox["b", "4"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "a", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c1", "2"], "+", 
           SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
    SqrtBox["2"]], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Re", "[", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["b", "2"], "+", 
      RowBox[{"2", " ", "c1", " ", "c2"}], "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "4"], "+", 
        SuperscriptBox["b", "4"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "a", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c1", "2"], "+", 
           SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
    SqrtBox["2"]], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ent1", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"g1", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "\[LessEqual]",
         "1.0001"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"g1", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ">", 
        "1.0001"}]}], "}"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ent2", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"g2", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "\[LessEqual]",
         "1.0001"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"g2", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ">", 
        "1.0001"}]}], "}"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalSigma]\[Sigma]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Ent1", "[", 
    RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", 
   RowBox[{"Ent2", "[", 
    RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"REE", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "c1", " ", "c2"}], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["a", "4"], "+", 
              SuperscriptBox["b", "4"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "a", " ", "b", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["c1", "2"], "+", 
                 SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
          SqrtBox["2"]], "]"}], "\[GreaterEqual]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"\[CapitalSigma]\[Sigma]sep", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", 
         RowBox[{"\[CapitalSigma]\[Sigma]", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}]}], "]"}], ",", 
       
       RowBox[{
        RowBox[{"Re", "[", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "c1", " ", "c2"}], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["a", "4"], "+", 
              SuperscriptBox["b", "4"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "a", " ", "b", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["c1", "2"], "+", 
                 SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
          SqrtBox["2"]], "]"}], "<", "1"}]}], "}"}]}], "}"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.7727091527707233`*^9, 3.772709170696682*^9}, {
   3.772709267409683*^9, 3.7727092849202147`*^9}, {3.7727093263096952`*^9, 
   3.772709327789411*^9}, {3.772709440281088*^9, 3.77270944041687*^9}, 
   3.772709801978778*^9, {3.772709965864327*^9, 3.772709968471712*^9}, 
   3.772767017863244*^9, {3.77276710670286*^9, 3.77276711250035*^9}, {
   3.772841668358028*^9, 3.772841677777957*^9}, 3.772842863614558*^9},
 Background->RGBColor[1, 0.9, 0.8],
 ExpressionUUID -> "0f4fe02b-e5c7-4636-ab52-a7039d31496d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Entropy of Entanglement", "Section"]], "Section",
 CellChangeTimes->{{3.7402937452563763`*^9, 3.740293770031234*^9}, 
   3.740986470659191*^9, {3.772771836507296*^9, 3.772771841856879*^9}, {
   3.7728414561114407`*^9, 3.772841461553907*^9}},
 ExpressionUUID -> "31653a64-7e00-4140-a573-94aad76590c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EntEnt", "[", "\[Chi]_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     FractionBox["1", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Chi]", "2"]}]], "]"}], "-", 
    RowBox[{
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["\[Chi]", "2"], 
       RowBox[{"1", "-", 
        SuperscriptBox["\[Chi]", "2"]}]], "]"}]}]}], 
   RowBox[{
    RowBox[{"Log", "[", "2", "]"}], "-", 
    RowBox[{
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}]}]]}]], "Input",
 CellChangeTimes->{{3.772841475711887*^9, 3.772841477312234*^9}},
 Background->RGBColor[0.87, 0.94, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Upper bound of Quantum Capacity", "Section"]], \
"Section",
 CellChangeTimes->{{3.740293774327456*^9, 3.740293781305368*^9}, {
  3.7728414710044117`*^9, 3.772841471722657*^9}},
 ExpressionUUID -> "3bf89eee-6f1c-4d98-ba29-23ba9ee8085c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Capacity", "[", "\[Tau]_", "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"Log2", "[", 
    RowBox[{"1", "-", "\[Tau]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.734395956515189*^9, {3.7396182495919657`*^9, 3.739618249706038*^9}, {
   3.740156715996957*^9, 3.74015674779068*^9}, {3.740156968680299*^9, 
   3.74015697606066*^9}, 3.740157140658759*^9, {3.7402023474088287`*^9, 
   3.7402023848681717`*^9}, 3.7402368077063437`*^9, 3.740236912791448*^9, {
   3.740238516908945*^9, 3.7402385295982313`*^9}, {3.740238606455593*^9, 
   3.7402386677769423`*^9}, {3.740238724711961*^9, 3.740238731206552*^9}, {
   3.740238761681672*^9, 3.7402387684522667`*^9}, {3.740293784182033*^9, 
   3.740293785807823*^9}, {3.772841524107592*^9, 3.772841531723001*^9}, {
   3.772842494221579*^9, 3.772842496905064*^9}, 3.77284260600016*^9},
 Background->RGBColor[1, 0.9, 1],
 ExpressionUUID -> "f29755cd-e97e-46cc-a9c6-b0f79f46505d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Symplectic Eigenvalues", "Section",
 CellChangeTimes->{{3.772771569941123*^9, 
  3.772771575757161*^9}},ExpressionUUID->"b2f31f25-d636-489d-9160-\
64bb405bb10c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Nu]", "-"], "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Nu]", "+"], "=", "100"}], ";"}]}], "Input",
 CellChangeTimes->{{3.740921058259934*^9, 3.740921060430285*^9}, {
  3.772772598886023*^9, 3.772772622661623*^9}},
 ExpressionUUID -> "0b271525-a328-4a99-9ee2-9527340d7598"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Channel Noise", "Section",
 CellChangeTimes->{{3.740292554850156*^9, 3.7402925596003857`*^9}, {
  3.740472834830318*^9, 
  3.7404728356338863`*^9}},ExpressionUUID->"053b1fe3-38d0-4dba-b0a9-\
6adaea3bcc21"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"v", "=", 
    RowBox[{"1", "-", "\[Tau]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", "noise", " ", "*)"}], " "}]], "Input",
 CellChangeTimes->{3.740293185228491*^9},
 ExpressionUUID -> "35a4a1a9-4513-4eff-967b-d5d4f60d73f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Resource State", "Section",
 CellChangeTimes->{{3.740292581111649*^9, 3.740292583207347*^9}, {
  3.740472837488494*^9, 
  3.740472838856472*^9}},ExpressionUUID->"06e928bc-f525-47e5-8359-\
5cddf0eb0316"],

Cell[CellGroupData[{

Cell["General states", "Subsection",
 CellChangeTimes->{{3.77277250621485*^9, 
  3.7727725186556787`*^9}},ExpressionUUID->"0c6182ed-3441-43a9-8fd4-\
6abadae05b2c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", "v", "+", "\[Tau]", "+", 
     RowBox[{"v", " ", "\[Tau]"}], "+", 
     SubscriptBox["\[Nu]", "+"], "-", 
     RowBox[{"\[Tau]", " ", 
      SubscriptBox["\[Nu]", "+"]}], "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "v", "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", 
          SubscriptBox["\[Nu]", "+"], "-", 
          RowBox[{"\[Tau]", " ", 
           SubscriptBox["\[Nu]", "+"]}]}], ")"}]}]]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"v", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["\[Nu]", "+"]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "v", "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", 
          SubscriptBox["\[Nu]", "+"], "-", 
          RowBox[{"\[Tau]", " ", 
           SubscriptBox["\[Nu]", "+"]}]}], ")"}]}]]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c1", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", "v", " ", "\[Tau]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["\[Nu]", "+"]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Tau]"}], ")"}], " ", 
      SqrtBox[
       RowBox[{"\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "v", "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", 
          SubscriptBox["\[Nu]", "+"], "-", 
          RowBox[{"\[Tau]", " ", 
           SubscriptBox["\[Nu]", "+"]}]}], ")"}]}]]}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"], " ", 
     SqrtBox["\[Tau]"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c2", "=", 
   RowBox[{"-", "c1"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.740307803723136*^9, 3.740307812336913*^9}, {
  3.74030794088293*^9, 3.740307949578555*^9}, {3.740308065511326*^9, 
  3.7403080741028852`*^9}, {3.740308136944138*^9, 3.740308137076413*^9}, {
  3.740308172283318*^9, 3.740308173786775*^9}, {3.772772478528083*^9, 
  3.7727725110952187`*^9}},
 ExpressionUUID -> "8ad6bf5e-3e06-49ab-ba7f-684e60667e2e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Pure states", "Subsection",
 CellChangeTimes->{{3.772772512917954*^9, 
  3.772772519948244*^9}},ExpressionUUID->"1e4a976d-bb41-4162-8ac3-\
2e23c962eec5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", 
      SqrtBox["\[Tau]"]}], "-", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "v", "-", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "v", "+", "\[Tau]"}], ")"}]}]]}], 
    RowBox[{"1", "+", "v", "+", "\[Tau]"}]]}], ";"}]], "Input",
 ExpressionUUID -> "8a30b81c-e401-44af-8e47-b8f121a91c82"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Loop", "Section",
 CellChangeTimes->{
  3.7402932261631193`*^9, {3.740472888648563*^9, 3.740472889848617*^9}, {
   3.772772824547027*^9, 
   3.77277282505735*^9}},ExpressionUUID->"2148a906-3977-4070-9d34-\
47b6f77e8c45"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"step", "=", "0.002"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"step", " ", "of", " ", "the", " ", "transmissivity"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data1", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data2", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Tau]", "=", "0.002"}], ",", 
   RowBox[{"\[Tau]", "\[LessEqual]", "0.99"}], ",", 
   RowBox[{"\[Tau]", "=", 
    RowBox[{"\[Tau]", "+", "step"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"data1", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"data1", ",", 
       RowBox[{"{", 
        RowBox[{"\[Tau]", ",", 
         RowBox[{"REE", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"data2", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"data2", ",", 
       RowBox[{"{", 
        RowBox[{"\[Tau]", ",", 
         RowBox[{"EntEnt", "[", "\[Chi]", "]"}]}], "}"}]}], "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.739984455292872*^9, 3.739984459279937*^9}, {
  3.739985201609893*^9, 3.739985202768113*^9}, {3.7399852463665323`*^9, 
  3.7399852553882*^9}, {3.739985593945911*^9, 3.739985594104521*^9}, {
  3.739994675719692*^9, 3.739994676472426*^9}, {3.739994716470907*^9, 
  3.739994716542316*^9}, {3.739994769169379*^9, 3.73999476927932*^9}, {
  3.740228898098713*^9, 3.7402289758203173`*^9}, {3.740229013657455*^9, 
  3.740229015841563*^9}, {3.7402322119955473`*^9, 3.740232212346298*^9}, {
  3.740293231555325*^9, 3.740293291009892*^9}, {3.740307843927375*^9, 
  3.740307873560232*^9}, {3.7403080930677023`*^9, 3.7403081136059628`*^9}, {
  3.7403081625939493`*^9, 3.7403082057925463`*^9}, {3.7728426166766977`*^9, 
  3.772842624994128*^9}},
 ExpressionUUID -> "81572634-78c8-4d19-b47e-082400260ede"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Figure", "Section",
 CellChangeTimes->{{3.740293240562047*^9, 3.74029324147254*^9}, {
  3.740472891216611*^9, 
  3.740472892016616*^9}},ExpressionUUID->"81d27cb8-fb97-48f1-bd92-\
e01435706af6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pureloss", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Capacity", "[", "\[Tau]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Tau]", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"0.6", ",", "Blue"}], "]"}], ",", "Thick"}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", "\"\<\>\"", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.1", ",", "0.85"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{"data1", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Darker", "[", 
          RowBox[{"Red", ",", "0.2"}], "]"}], ",", 
         RowBox[{"Dashing", "[", "Medium", "]"}], ",", "Thick"}], "}"}]}], 
      ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", "\"\<\>\"", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.1", ",", "0.75"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{"data2", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Black", ",", 
         RowBox[{"Dashing", "[", "Tiny", "]"}], ",", "Thick"}], "}"}]}], ",", 
      
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", "\"\<\>\"", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.1", ",", "0.65"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "5"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"PlotRangePadding", "\[Rule]", "0.001"}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Thickness", "[", "0.0022", "]"}]}], ",", 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5"}], 
          "}"}], ",", "None"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0.2", ",", "0.4", ",", "0.6", ",", "0.8", ",", "1"}], 
          "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"FrameTicksStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{
       RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
       RowBox[{"FontColor", "\[Rule]", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "0"}], "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.740229193490715*^9, 3.740229194119553*^9}, {
   3.74023221796434*^9, 3.74023221884091*^9}, 3.7402932162048683`*^9, 
   3.740293292973728*^9, {3.7403078756313066`*^9, 3.74030788498106*^9}, {
   3.740308122836825*^9, 3.740308123108075*^9}, {3.740308213732163*^9, 
   3.740308214936123*^9}, {3.740309212841186*^9, 3.740309239326334*^9}, {
   3.740472924432974*^9, 3.7404729348303413`*^9}, 3.740472977032628*^9, {
   3.740638770084611*^9, 3.740638773818054*^9}, {3.740739359662116*^9, 
   3.740739377121315*^9}, {3.7407396927366743`*^9, 3.740739693501904*^9}, {
   3.741019168701*^9, 3.741019183722189*^9}, {3.764031270580172*^9, 
   3.7640313043435698`*^9}, {3.764031521596712*^9, 3.76403152178754*^9}, {
   3.772842635115402*^9, 3.772842637261484*^9}},
 ExpressionUUID -> "8457c9cf-7c7a-4259-9847-5b488d265936"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      {RGBColor[0, 0, 1], Thickness[Large], Opacity[0.6], 
       LineBox[CompressedData["
1:eJwVk3k81HkfwMeRZ8w4Z1xjc03WC6XVoFdsfL4epSjlMYmOzZ0jVhRi8xS6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        "]]}}, {{}, {{}, {}, 
       {RGBColor[0.8, 0., 0.], PointSize[0.011111111111111112`], Thickness[
        Large], Dashing[Medium], LineBox[CompressedData["
1:eJxdl2dYVMfbxpemYKEJih2IIkYRNRaM4j222BVi79jRGMUSRUWyFpREjSjY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         
         "]]}}, {}}, {{}, {{}, {}, 
       {GrayLevel[0], PointSize[0.011111111111111112`], Thickness[Large], 
        Dashing[Tiny], LineBox[CompressedData["
1:eJxdmHc81e0fxo95EDKTFA3t5PG0tFx3IY1HpZ6ipaEiWiot1VNplyeSxqON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         
         "]]}}, {}}}, {InsetBox[
      TemplateBox[{"\"\""},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Opacity[0.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Opacity[0.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], "RGBColor[0, 0, 1]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[0, 0, 1], Editable -> False, Selectable -> False],
                   ",", 
                  RowBox[{"Opacity", "[", "0.6`", "]"}], ",", 
                  RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], "}"}], 
            ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.1, 0.85}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{"\"\""},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.1], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.8, 0., 0.], 
                    Dashing[Medium], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.1], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.8, 0., 0.], 
                    Dashing[Medium], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", "0.011111111111111112`", "]"}], 
                  ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.8, 0., 0.], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.5333333333333334, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], "RGBColor[0.8, 0., 0.]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.8, 0., 0.]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[0.8, 0., 0.], Editable -> False, Selectable -> 
                   False], ",", 
                  RowBox[{"Dashing", "[", "Medium", "]"}], ",", 
                  RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], "}"}], 
            ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "True", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.1, 0.75}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{"\"\""},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.1], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Dashing[Tiny], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.1], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Dashing[Tiny], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", "0.011111111111111112`", "]"}], 
                  ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], "GrayLevel[0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   GrayLevel[0], Editable -> False, Selectable -> False], ",", 
                  RowBox[{"Dashing", "[", "Tiny", "]"}], ",", 
                  RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], "}"}], 
            ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "True", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.1, 0.65}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->False,
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{{None, None}, {None, None}},
   FrameStyle->Thickness[0.0022],
   FrameTicks->{{{{0, 
        FormBox["0", TraditionalForm]}, {1, 
        FormBox["1", TraditionalForm]}, {2, 
        FormBox["2", TraditionalForm]}, {3, 
        FormBox["3", TraditionalForm]}, {4, 
        FormBox["4", TraditionalForm]}, {5, 
        FormBox["5", TraditionalForm]}}, None}, {{{0, 
        FormBox["0", TraditionalForm]}, {0.2, 
        FormBox["0.2`", TraditionalForm]}, {0.4, 
        FormBox["0.4`", TraditionalForm]}, {0.6, 
        FormBox["0.6`", TraditionalForm]}, {0.8, 
        FormBox["0.8`", TraditionalForm]}, {1, 
        FormBox["1", TraditionalForm]}}, None}},
   FrameTicksStyle->Directive[FontSize -> 14, FontColor -> RGBColor[0, 0, 0]],
   
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->{666.99609375, Automatic},
   Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
   PlotRange->{{0, 1}, {0, 5}},
   PlotRangeClipping->True,
   PlotRangePadding->0.001,
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, {
         Directive[
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Opacity[0.6], 
          Thickness[Large]], 
         Line[CompressedData["
1:eJwVk3k81HkfwMeRZ8w4Z1xjc03WC6XVoFdsfL4epSjlMYmOzZ0jVhRi8xS6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          "]]}}}, {{}, {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.011111111111111112`], 
           AbsoluteThickness[1.6], 
           RGBColor[0.8, 0., 0.], 
           Dashing[Medium], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJxdl2dYVMfbxpemYKEJih2IIkYRNRaM4j222BVi79jRGMUSRUWyFpREjSjY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           
           "]]}}}, {}}, {{}, {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.011111111111111112`], 
           AbsoluteThickness[1.6], 
           GrayLevel[0], 
           Dashing[Tiny], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJxdmHc81e0fxo95EDKTFA3t5PG0tFx3IY1HpZ6ipaEiWiot1VNplyeSxqON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           
           "]]}}}, {}}}, {
     PlotRange -> {{0, 1}, {0, 5}}, Frame -> True, Axes -> False, 
      PlotRangePadding -> 0.001, FrameStyle -> Thickness[0.0022], 
      FrameTicks -> {{{0, 1, 2, 3, 4, 5}, None}, {{0, 0.2, 0.4, 0.6, 0.8, 1}, 
         None}}, FrameTicksStyle -> 
      Directive[FontSize -> 14, FontColor -> RGBColor[0, 0, 0]], 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None}, 
      PlotRange -> {{0, 1}, {0., 5.29277785042356}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      Unevaluated[
       Unevaluated[
        LineLegend[{
          Directive[
           PointSize[0.011111111111111112`], 
           AbsoluteThickness[1.6], 
           GrayLevel[0], 
           Dashing[Tiny], 
           Thickness[Large]]}, {""}, LegendMarkers -> {{False, Automatic}}, 
         Joined -> {True}, LabelStyle -> {}, LegendLayout -> "Column"]]]], {
     0.1, 0.65}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.739985512168109*^9, 3.739985603606943*^9, {3.739994705087641*^9, 
   3.739994750759864*^9}, 3.739994789138726*^9, {3.740228923149296*^9, 
   3.740228970627789*^9}, {3.740229000890737*^9, 3.740229023272935*^9}, 
   3.74022919512671*^9, 3.740232230566251*^9, {3.740232264712986*^9, 
   3.7402323870281687`*^9}, 3.740307980945734*^9, {3.740308077253577*^9, 
   3.740308215909381*^9}, {3.740309233399029*^9, 3.740309239654368*^9}, 
   3.740313613078521*^9, {3.7404728993935823`*^9, 3.740472935360147*^9}, 
   3.740472977529043*^9, 3.7406387772349157`*^9, 3.740642839377907*^9, {
   3.740739364585979*^9, 3.7407393819265327`*^9}, 3.740739696632942*^9, 
   3.741019186871168*^9, {3.7640312671696377`*^9, 3.764031309334194*^9}, 
   3.764031524448163*^9, 3.772770441697383*^9, 3.772772590271036*^9, 
   3.7727726394785*^9, 3.772772676198922*^9, 3.772842641025609*^9, 
   3.7728575425563297`*^9},
 ExpressionUUID -> "275d173a-d600-4f97-ba75-c96de0b7c48e"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 815},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 4, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 132, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[715, 26, 281, 4, 64, "Section"],
Cell[999, 32, 12711, 363, 630, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13747, 400, 324, 4, 64, "Section"],
Cell[14074, 406, 713, 22, 83, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14824, 433, 259, 4, 64, "Section"],
Cell[15086, 439, 946, 17, 44, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16069, 461, 167, 3, 64, "Section"],
Cell[16239, 466, 367, 9, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16643, 480, 211, 4, 64, "Section"],
Cell[16857, 486, 266, 7, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17160, 498, 208, 4, 64, "Section"],
Cell[CellGroupData[{
Cell[17393, 506, 163, 3, 44, "Subsection"],
Cell[17559, 511, 3135, 97, 177, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20731, 613, 159, 3, 44, "Subsection"],
Cell[20893, 618, 476, 15, 54, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21418, 639, 226, 5, 64, "Section"],
Cell[21647, 646, 2105, 50, 131, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23789, 701, 199, 4, 64, "Section"],
Cell[CellGroupData[{
Cell[24013, 709, 3755, 93, 97, "Input"],
Cell[27771, 804, 59203, 1087, 447, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> MATH_files/thermal_amplification.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     79542,       1914]
NotebookOptionsPosition[     77981,       1854]
NotebookOutlinePosition[     78337,       1870]
CellTagsIndexPosition[     78294,       1867]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.772840775299431*^9, 3.7728407763636503`*^9}},
 ExpressionUUID -> "cd09186e-3159-4339-ab63-3acf7c498d97"],

Cell[CellGroupData[{

Cell["GREE Function", "Section",
 CellChangeTimes->{{3.772771563941975*^9, 3.772771564397273*^9}, {
  3.772771853250291*^9, 
  3.77277185451263*^9}},ExpressionUUID->"f1d09b62-f714-4ab5-9037-\
e944a5dbca47"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Sigma]sep", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "b"}], ")"}]}]], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "a", ",", "0", ",", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}], ")"}]}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "b"}], ")"}]}]], ",", "0", ",", "b", ",", 
      "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}], ")"}]}]]}], ",", "0", ",", "b"}], 
     "}"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "c1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "a", ",", "0", ",", "c2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c1", ",", "0", ",", "b", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "c2", ",", "0", ",", "b"}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G\[Sigma]sep", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"2", "*", "\[ImaginaryI]", "*", 
   RowBox[{"\[CapitalOmega]", ".", 
    RowBox[{"MatrixFunction", "[", 
     RowBox[{"ArcCoth", ",", 
      RowBox[{"\[ImaginaryI]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Sigma]sep", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ".", 
         "\[CapitalOmega]"}], ")"}]}], ",", 
      RowBox[{"Method", "\[Rule]", "\"\<Jordan\>\""}]}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G\[Sigma]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"2", "*", "\[ImaginaryI]", "*", 
   RowBox[{"\[CapitalOmega]", ".", 
    RowBox[{"MatrixFunction", "[", 
     RowBox[{"ArcCoth", ",", 
      RowBox[{"\[ImaginaryI]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ".", 
         "\[CapitalOmega]"}], ")"}]}], ",", 
      RowBox[{"Method", "\[Rule]", "\"\<Jordan\>\""}]}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalSigma]\[Sigma]sep", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"Det", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Sigma]sep", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[CapitalOmega]"}]}], "2"], "]"}], 
     "]"}], "+", 
    RowBox[{"Tr", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "2"], ".", 
      RowBox[{"G\[Sigma]sep", "[", 
       RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}]}], "]"}]}], 
   RowBox[{"2", 
    RowBox[{"Log", "[", "2", "]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g1", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Re", "[", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["b", "2"], "+", 
      RowBox[{"2", " ", "c1", " ", "c2"}], "-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "4"], "+", 
        SuperscriptBox["b", "4"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "a", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c1", "2"], "+", 
           SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
    SqrtBox["2"]], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Re", "[", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["b", "2"], "+", 
      RowBox[{"2", " ", "c1", " ", "c2"}], "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "4"], "+", 
        SuperscriptBox["b", "4"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "a", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c1", "2"], "+", 
           SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
    SqrtBox["2"]], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ent1", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"g1", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "\[LessEqual]",
         "1.0001"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"g1", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ">", 
        "1.0001"}]}], "}"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ent2", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"g2", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "\[LessEqual]",
         "1.0001"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"g2", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ">", 
        "1.0001"}]}], "}"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalSigma]\[Sigma]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Ent1", "[", 
    RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", 
   RowBox[{"Ent2", "[", 
    RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"REE", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "c1", " ", "c2"}], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["a", "4"], "+", 
              SuperscriptBox["b", "4"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "a", " ", "b", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["c1", "2"], "+", 
                 SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
          SqrtBox["2"]], "]"}], "\[GreaterEqual]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"\[CapitalSigma]\[Sigma]sep", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", 
         RowBox[{"\[CapitalSigma]\[Sigma]", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}]}], "]"}], ",", 
       
       RowBox[{
        RowBox[{"Re", "[", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "c1", " ", "c2"}], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["a", "4"], "+", 
              SuperscriptBox["b", "4"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "a", " ", "b", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["c1", "2"], "+", 
                 SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
          SqrtBox["2"]], "]"}], "<", "1"}]}], "}"}]}], "}"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.7727091527707233`*^9, 3.772709170696682*^9}, {
   3.772709267409683*^9, 3.7727092849202147`*^9}, {3.7727093263096952`*^9, 
   3.772709327789411*^9}, {3.772709440281088*^9, 3.77270944041687*^9}, 
   3.772709801978778*^9, {3.772709965864327*^9, 3.772709968471712*^9}, 
   3.772767017863244*^9, {3.77276710670286*^9, 3.77276711250035*^9}, 
   3.772773626738194*^9, 3.77284034733314*^9, {3.772840440052245*^9, 
   3.7728404519449387`*^9}, {3.772841655108423*^9, 3.772841661632945*^9}, {
   3.772842686807013*^9, 3.77284268702036*^9}, {3.772842817503269*^9, 
   3.7728428187894382`*^9}},
 Background->RGBColor[1, 0.9, 0.8],
 ExpressionUUID -> "28ef3f27-7d37-4586-8bfb-2bf286a1b415"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Entropy of Entanglement", "Section"]], "Section",
 CellChangeTimes->{{3.7402937452563763`*^9, 3.740293770031234*^9}, 
   3.740986470659191*^9, {3.772771836507296*^9, 3.772771841856879*^9}, {
   3.7728414561114407`*^9, 3.772841461553907*^9}},
 ExpressionUUID -> "31653a64-7e00-4140-a573-94aad76590c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EntEnt", "[", "\[Chi]_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     FractionBox["1", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Chi]", "2"]}]], "]"}], "-", 
    RowBox[{
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["\[Chi]", "2"], 
       RowBox[{"1", "-", 
        SuperscriptBox["\[Chi]", "2"]}]], "]"}]}]}], 
   RowBox[{
    RowBox[{"Log", "[", "2", "]"}], "-", 
    RowBox[{
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}]}]]}]], "Input",
 CellChangeTimes->{{3.772841475711887*^9, 3.772841477312234*^9}},
 Background->RGBColor[0.87, 0.94, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Upper bound of Quantum Capacity", "Section"]], \
"Section",
 CellChangeTimes->{{3.740293774327456*^9, 3.740293781305368*^9}, {
  3.7728414710044117`*^9, 3.772841471722657*^9}},
 ExpressionUUID -> "3bf89eee-6f1c-4d98-ba29-23ba9ee8085c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Capacity", "[", 
   RowBox[{"\[Tau]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Log2", "[", 
    FractionBox[
     SuperscriptBox["\[Tau]", 
      RowBox[{"n", "+", "1"}]], 
     RowBox[{"\[Tau]", "-", "1"}]], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}], 
      RowBox[{"Log2", "[", 
       RowBox[{"n", "+", "1"}], "]"}]}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"Log2", "[", "n", "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{
  3.734395956515189*^9, {3.7396182495919657`*^9, 3.739618249706038*^9}, {
   3.740156715996957*^9, 3.74015674779068*^9}, {3.740156968680299*^9, 
   3.74015697606066*^9}, 3.740157140658759*^9, {3.7402023474088287`*^9, 
   3.7402023848681717`*^9}, 3.7402368077063437`*^9, 3.740236912791448*^9, {
   3.740238516908945*^9, 3.7402385295982313`*^9}, {3.740238606455593*^9, 
   3.7402386677769423`*^9}, {3.740238724711961*^9, 3.740238731206552*^9}, {
   3.740238761681672*^9, 3.7402387684522667`*^9}, {3.740293784182033*^9, 
   3.740293785807823*^9}, {3.772841524107592*^9, 3.772841531723001*^9}, {
   3.772842494221579*^9, 3.772842496905064*^9}, 3.77284260600016*^9, {
   3.7728427048105497`*^9, 3.772842709071876*^9}},
 Background->RGBColor[1, 0.9, 1],
 ExpressionUUID -> "f29755cd-e97e-46cc-a9c6-b0f79f46505d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Symplectic Eigenvalues", "Section",
 CellChangeTimes->{{3.772771569941123*^9, 
  3.772771575757161*^9}},ExpressionUUID->"ea6f0c72-bffe-4c7c-afaa-\
2936d3934eca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Nu]", "-"], "=", 
   RowBox[{
    RowBox[{"2", "n"}], "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Nu]", "+"], "=", "500"}], ";"}]}], "Input",
 CellChangeTimes->{{3.740921058259934*^9, 3.740921060430285*^9}, {
  3.772772598886023*^9, 3.772772622661623*^9}, {3.772772722052669*^9, 
  3.772772723340721*^9}},
 ExpressionUUID -> "cdd867f6-239c-4a19-992f-722ba9e74f02"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Channel Noise", "Section",
 CellChangeTimes->{{3.740292554850156*^9, 3.7402925596003857`*^9}, {
  3.740470177555395*^9, 
  3.7404701781870937`*^9}},ExpressionUUID->"e06c03c9-fd03-4ec6-be2f-\
6f2aa8a10a99"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"n", "=", "1"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"mean", " ", "number", " ", "of", " ", "photons"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", "noise", " ", "*)"}], " "}]}], "Input",
 CellChangeTimes->{{3.740293371298088*^9, 3.740293382922394*^9}},
 ExpressionUUID -> "9edb8e3c-aad4-4fcf-b152-e3c49ebd52ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Resource State", "Section",
 CellChangeTimes->{{3.740292581111649*^9, 3.740292583207347*^9}, {
  3.740470170979459*^9, 
  3.740470171723522*^9}},ExpressionUUID->"ce720e59-3cac-4b52-9757-\
6f9552796589"],

Cell[CellGroupData[{

Cell["General states", "Subsection",
 CellChangeTimes->{{3.740470202192011*^9, 
  3.740470222342965*^9}},ExpressionUUID->"e9de777c-9fc9-400b-ba3a-\
6cac42827614"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Nu]", "-"], "-", 
        SubscriptBox["\[Nu]", "+"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Tau]"}], ")"}], "v"}], "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", " ", 
           SubscriptBox["\[Nu]", "+"]}], "-", 
          SubscriptBox["\[Nu]", "+"], "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Nu]", "-"], "-", 
          RowBox[{"\[Tau]", " ", 
           SubscriptBox["\[Nu]", "-"]}], "+", "v"}], ")"}]}]]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "1"}], ")"}], "2"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"\[Tau]", 
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Nu]", "-"], "-", 
        SubscriptBox["\[Nu]", "+"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Tau]"}], ")"}], "v"}], "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", " ", 
           SubscriptBox["\[Nu]", "+"]}], "-", 
          SubscriptBox["\[Nu]", "+"], "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Nu]", "-"], "-", 
          RowBox[{"\[Tau]", " ", 
           SubscriptBox["\[Nu]", "-"]}], "+", "v"}], ")"}]}]]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "1"}], ")"}], "2"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c1", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"\[Tau]", 
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Nu]", "-"], "-", 
        SubscriptBox["\[Nu]", "+"]}], ")"}]}], "+", 
     RowBox[{"2", "\[Tau]", " ", "v"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Tau]"}], ")"}], " ", 
      SqrtBox[
       RowBox[{"\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", " ", 
           SubscriptBox["\[Nu]", "+"]}], "-", 
          SubscriptBox["\[Nu]", "+"], "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Nu]", "-"], "-", 
          RowBox[{"\[Tau]", " ", 
           SubscriptBox["\[Nu]", "-"]}], "+", "v"}], ")"}]}]]}]}], 
    RowBox[{
     SqrtBox["\[Tau]"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Tau]", "-", "1"}], ")"}], "2"]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c2", "=", 
   RowBox[{"-", "c1"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.7406389684107227`*^9, {3.772770506362256*^9, 3.7727705088790827`*^9}, 
   3.7727727210775423`*^9, {3.77277287393769*^9, 3.772772881257609*^9}},
 ExpressionUUID -> "42b0dc83-fa5a-40de-8896-7d5a6699f807"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Pure states", "Subsection",
 CellChangeTimes->{{3.7404702464541197`*^9, 3.740470248110051*^9}},
 ExpressionUUID -> "4a947284-f506-4f3b-a55b-9d7e39058721"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", 
      SqrtBox["\[Tau]"]}], "-", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "v", "-", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "v", "+", "\[Tau]"}], ")"}]}]]}], 
    RowBox[{"1", "+", "v", "+", "\[Tau]"}]]}], ";"}]], "Input",
 ExpressionUUID -> "dee94e40-5ab1-4232-941c-bdefd993baa7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["States form [Phys. Rev. Lett. 119, 120503 (2018)]", "Subsection",
 CellChangeTimes->{3.740470265327797*^9, 
  3.772772736557288*^9},ExpressionUUID->"539de293-ddf1-4774-940e-\
d59d2031fa66"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Log", "[", 
      FractionBox["v", 
       RowBox[{"\[Tau]", "+", "1"}]], "]"}]}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", 
   FractionBox[
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Abs", "[", 
         RowBox[{"\[Tau]", "-", "1"}], "]"}]}], "+", 
       RowBox[{"\[Tau]", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{"2", "r"}], "]"}]}], "+", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "r"}], "]"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Exp", "[", 
          RowBox[{"2", "r"}], "]"}]}], 
        RowBox[{"Abs", "[", 
         RowBox[{"\[Tau]", "-", "1"}], "]"}]}], "+", "\[Tau]", "+", "1"}]], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Tau]", "-", "1"}], ")"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "r"}], "]"}]}]}], "\[Tau]"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Abs", "[", 
       RowBox[{"\[Tau]", "-", "1"}], "]"}]}], "+", 
     RowBox[{"\[Tau]", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"2", "r"}], "]"}]}], "+", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "r"}], "]"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", "r"}], "]"}]}], 
      RowBox[{"Abs", "[", 
       RowBox[{"\[Tau]", "-", "1"}], "]"}]}], "+", "\[Tau]", "+", "1"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d1", "=", 
   FractionBox[
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Abs", "[", 
         RowBox[{"\[Tau]", "-", "1"}], "]"}]}], "+", 
       RowBox[{"\[Tau]", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{"2", "r"}], "]"}]}], "+", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "r"}], "]"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Exp", "[", 
          RowBox[{"2", "r"}], "]"}]}], 
        RowBox[{"Abs", "[", 
         RowBox[{"\[Tau]", "-", "1"}], "]"}]}], "+", "\[Tau]", "+", "1"}]], 
     "-", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "r"}], "]"}]}], 
    RowBox[{"Sqrt", "[", "\[Tau]", "]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d2", "=", 
   RowBox[{"-", "d1"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.740293393071508*^9, {3.7403085586670103`*^9, 3.740308564490531*^9}, {
   3.740470093544813*^9, 3.740470093646193*^9}, {3.740470186040062*^9, 
   3.7404701981814547`*^9}, {3.740470242230158*^9, 3.74047024348324*^9}, {
   3.772772745004883*^9, 3.77277276717029*^9}, 3.7727730894634457`*^9},
 ExpressionUUID -> "74207f80-30b2-49b1-8784-27d11f86f41a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Loop", "Section",
 CellChangeTimes->{{3.740292682663497*^9, 3.7402926905593767`*^9}, {
  3.740470146980631*^9, 3.740470147692383*^9}, {3.772772828114152*^9, 
  3.772772828601334*^9}},ExpressionUUID->"15406cef-49e3-4e09-81dc-\
336f05dcabe0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"step", "=", "0.01"}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"step", " ", "of", " ", "the", " ", "gain"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data2", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data3", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Tau]", "=", "1.01"}], ",", 
   RowBox[{"\[Tau]", "\[LessEqual]", "2"}], ",", 
   RowBox[{"\[Tau]", "=", 
    RowBox[{"\[Tau]", "+", "step"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"data1", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"data1", ",", 
       RowBox[{"{", 
        RowBox[{"\[Tau]", ",", 
         RowBox[{"REE", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"data2", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"data2", ",", 
       RowBox[{"{", 
        RowBox[{"\[Tau]", ",", 
         RowBox[{"EntEnt", "[", "\[Chi]", "]"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"data3", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"data3", ",", 
       RowBox[{"{", 
        RowBox[{"\[Tau]", ",", 
         RowBox[{"REE", "[", 
          RowBox[{"k", ",", "m", ",", "d1", ",", "d2"}], "]"}]}], "}"}]}], 
      "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.739984455292872*^9, 3.739984459279937*^9}, {
   3.739985201609893*^9, 3.739985202768113*^9}, {3.7399852463665323`*^9, 
   3.7399852553882*^9}, {3.739985593945911*^9, 3.739985594104521*^9}, {
   3.739994675719692*^9, 3.739994676472426*^9}, {3.739994716470907*^9, 
   3.739994716542316*^9}, {3.739994769169379*^9, 3.73999476927932*^9}, {
   3.740228898098713*^9, 3.7402289758203173`*^9}, {3.740229013657455*^9, 
   3.740229015841563*^9}, {3.7402322119955473`*^9, 3.740232212346298*^9}, {
   3.740234510560586*^9, 3.74023451403257*^9}, {3.740234555744285*^9, 
   3.740234616356318*^9}, {3.740292642172923*^9, 3.740292643532976*^9}, {
   3.740292692136403*^9, 3.740292705167804*^9}, {3.7402930470076437`*^9, 
   3.740293098098628*^9}, {3.740293445278214*^9, 3.7402934708059607`*^9}, {
   3.740308586952297*^9, 3.740308604008232*^9}, {3.740470117279224*^9, 
   3.740470123230484*^9}, {3.772773188925758*^9, 3.772773193363697*^9}, 
   3.7727732412359324`*^9, {3.772773281171464*^9, 3.772773313921894*^9}, {
   3.772773381257979*^9, 3.772773381353299*^9}, {3.7727734370807533`*^9, 
   3.772773437983897*^9}, {3.7728408794208717`*^9, 3.772840895050536*^9}, {
   3.772842724497878*^9, 3.772842725360033*^9}},
 ExpressionUUID -> "665e55fc-5425-41a2-9075-177463393a5d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Figure", "Section",
 CellChangeTimes->{{3.740292656850136*^9, 3.740292658744625*^9}, {
  3.740470139916933*^9, 
  3.740470141268744*^9}},ExpressionUUID->"16107510-6ac9-432b-8cae-\
a2085be9408f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"thermalamp", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Capacity", "[", 
       RowBox[{"\[Tau]", ",", "n"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Tau]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"0.6", ",", "Blue"}], "]"}], ",", "Thick"}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", "\"\<\>\"", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "0.85"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{"data1", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Darker", "[", 
          RowBox[{"Red", ",", "0.2"}], "]"}], ",", 
         RowBox[{"Dashing", "[", "Medium", "]"}], ",", "Thick"}], "}"}]}], 
      ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", "\"\<\>\"", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "0.75"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{"data2", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Black", ",", 
         RowBox[{"Dashing", "[", "Tiny", "]"}], ",", "Thick"}], "}"}]}], ",", 
      
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", "\"\<\>\"", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "0.65"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{"data3", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Darker", "[", 
          RowBox[{"Green", ",", "0.5"}], "]"}], ",", 
         RowBox[{"Dashing", "[", "Medium", "]"}], ",", "Thick"}], "}"}]}], 
      ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", "\"\<\>\"", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "0.55"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"PlotRangePadding", "\[Rule]", "0.001"}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Thickness", "[", "0.0022", "]"}]}], ",", 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "None"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1.2", ",", "1.4", ",", "1.6", ",", "1.8", ",", "2"}], 
          "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"FrameTicksStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{
       RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
       RowBox[{"FontColor", "\[Rule]", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "0"}], "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.739846209098624*^9, 3.739846278338338*^9}, {
   3.7398466943631372`*^9, 3.739846695592436*^9}, {3.739849859981846*^9, 
   3.739849874239368*^9}, {3.739940635794097*^9, 3.7399406380673857`*^9}, {
   3.739940762841815*^9, 3.739940778194873*^9}, {3.7399410882029037`*^9, 
   3.739941109633342*^9}, {3.739942047690624*^9, 3.739942050779419*^9}, {
   3.73994209254135*^9, 3.739942094868177*^9}, {3.739942277196497*^9, 
   3.739942280560102*^9}, {3.7399423869534807`*^9, 3.7399423891932497`*^9}, {
   3.739942453121323*^9, 3.739942514651009*^9}, {3.74015716605072*^9, 
   3.740157168759637*^9}, {3.740234722761291*^9, 3.7402347256300287`*^9}, {
   3.740293659128821*^9, 3.7402936629088*^9}, {3.7403086124953012`*^9, 
   3.74030861926336*^9}, {3.7403091013764057`*^9, 3.7403091015664682`*^9}, {
   3.740309144016614*^9, 3.7403091617212343`*^9}, 3.740470131622961*^9, {
   3.7404704265096893`*^9, 3.7404704367489853`*^9}, {3.7404722460906353`*^9, 
   3.740472254679644*^9}, {3.740472360811265*^9, 3.740472367952137*^9}, {
   3.7404724202607594`*^9, 3.74047242956063*^9}, {3.740638792560878*^9, 
   3.7406388009273148`*^9}, {3.7407393157484818`*^9, 3.740739340018917*^9}, {
   3.740739705847063*^9, 3.740739706669283*^9}, {3.741019104876236*^9, 
   3.741019145635686*^9}, {3.7640320575785513`*^9, 3.764032071034498*^9}, {
   3.772773477952961*^9, 3.772773521736475*^9}, 3.772840245863256*^9, {
   3.772840973515829*^9, 3.772840975432996*^9}, 3.7728410199881563`*^9, {
   3.7728427280967207`*^9, 3.772842731346211*^9}},
 ExpressionUUID -> "27382cc9-34a8-4566-b464-7354e0a45ea1"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      {RGBColor[0, 0, 1], Thickness[Large], Opacity[0.6], 
       LineBox[CompressedData["
1:eJwd1Ak0VVsYAOBLqZtIF10NyixpIkNC57+hHmlAGcs8hifpJqk8ZCYpylyU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        "]]}}, {{}, {{}, {}, 
       {RGBColor[0.8, 0., 0.], PointSize[0.01388888888888889], Thickness[
        Large], Dashing[Medium], LineBox[CompressedData["
1:eJwt0wtQVFUcx/ELZSCG45T4gETkoQyBqIiQBL8L0oDKNKiQTEltmIlEuAgD
SRArsIjlhEBMKJggy+Kog4uDj4B4KpIoYrwlEwR8AOG+2F1AsXP/05nZufOd
e+9/zrmf2VURB3fuM+Y4TsR+wjXHz1+b9lAJhbwzf3jOmNc57slumlJCazic
OTtoxK+Uju+4bq3CYk9Xz4Zgjg8cSlpcEaACr2wrejD9CrHeZr2lYhUk4zku
WypmceqksFRYd+3NeUsvTKN5ShioQtjtpJhPHusxwaZJx1UoTtivv7BVB4uK
ADZRDfG+KjX6tfARxnmrUXzZ+eOZHzXY/7Ww1ODEZsEmn6pxokkYqIbpmboD
6X4q/G4tbFCNLJfWh7yvEo+F7Q2x96vt0j8sn8QCYZyZBsp+o4F7kxPY6CYs
DSQtDU7poeMIzxYGaiA291zh1PccmcJxpRosGpKeN4t/hkvC9io0EM1sq2xd
/RR9wrhe1iPrn4dOjsKIE5YWDRkJ9qOtI3ASPp+jFmLe23awahi7hOPu0IKX
i5wfKR4jWdhekhbBjjG7z9YMoUwYV6qFTZDf8IKuQbTfEZYWoriJtR7qR9CT
B2tReH33rn9gQx5T4NuizHe1/Y2t5DEFm0uvBt13D+AQebBeGHFkja4fheQx
BZHEX/FC3ocb5MH6aat7bGQv/iUP9nz9/HH5Bz1YQh462ETMWZQs7wbIg/X9
Fo90ky5EkocOxQXLLdKMO5FDHjqIQjSGofl/oZo8dODHutym3ruPYfLQgauz
arX06sDb5KGHZOVXyUm32uFOHno0XEm0K3W+i8/Jg/WTTb9clLXhKHnowWcu
+qhs7W0oyIN1YG/BhT9b0U8eenCHMn6eiL8FY/IwgLfxkJ51bcH75GEAF12w
YfH0DYSQB+v4NWV5Hc1IIQ8DJEr7L1OuNEFOHqyjqgs9yhtxjzzY806Rh9eX
NcBAn4910dnuG+H1WEUe0+BcA1fnHf0D28iDtWFV4oOWGsSRB2vZFnmVZTWK
yGMaEl8XVUDaddwkD9b2zxxaXl7FJHmwljj1fHPsCpaSxwwkDs1lqWuqwJMH
62KxbEfPZRwgD9auY5Wb8yuRSx6s17lpC/cqUEMeM+A8b/5We6QCI+TBusRj
ZDjsIszJYxZcWFBd4fbz2EQerA8aL3sUdg5fkAdrP29dVaocWeTBOvb1Ldd6
GSrJg3VIWmP0klI8IA/W493eeRkleIM8XoKbN+raZVoMZ/JgrZVt7PQ/jVDy
YB1jYetccgo/kAfrwbnjgQ4FKCcP1j7t6+7ey0cHebB+lvjZt2fyME0erBOs
7MZyc2BLHq/YeTaL7XZmYzt5sDbERac0/oR48mDtGPfOpdgsnCYP1iGmpYUi
KVrIg3WwVZ3X8TS8IA/WgeelnqOpWEYec+Aamvqr7b6HL3mwHhyp39uRgCjy
YH0uJLnm6SHkkQdridnJ3jsxqCUP1sFe15JzIzFKHqz5yQObLPdiIXm8BmdT
ol9Ruwce5MFa8iT0hCIEIvIQ2u3XCPMgHCMP1lzi3fL9vrhMHsL974wUVzdg
gDyE+4p3ZTLr//8fHM9xynkmbxl8/gM9kOkq
         "]]}}, {}}, {{}, {{}, {}, 
       {GrayLevel[0], PointSize[0.01388888888888889], Thickness[Large], 
        Dashing[Tiny], LineBox[CompressedData["
1:eJwt03lQ1GUYB/CFzTIFy9YT00XWSHDzAvEI+P60JmtNEkSDUkBIIWcSSRzl
0JIBkhVFoGEUxTTAbUBBkRwFvLhcExRwTcAD2cWFFQX2vpf8PdN35p33v+88
z/uZd3Z0fMhWZw6HE/3msHfSjNr2tLwR3L7UNybc6MqU7AwY96h4BCErTqm2
F7gwrS1sRnBOzNd48cYxhrmbcur1I4hUyaukY8cy/IzB4Cuz1KjxFygUwW8z
X/YmT6pYrUZV8UyxV+dbTAJbt1MNoW9djM9hLlN4nI0ayTEy9bxYZ6ZBzxaq
cSEzlv9epBPz6k1bxqAah1e0RFTEc5jJFavfNGrg+FP0wsd7FIFsXYAGogXd
u9KP2RG7jY0G7yhy9u76yIaj9WyhBhMFc/dPabXg6ix2QA2mOyV5L882Q86O
16tBzQRZvk+UCePZunFa+C4efHr3CyN8fdhoEXVVUMIPNGBzDluoxXw/aX/e
53pksutmaOFRmG6sD9Ohkh2vQouBE4eY1CQtOtm6R1q08e+Kqko1cOKw0cFY
9mFY0hM1vNnnm6tDXGPjZ04z1VjPrhusg7P7ufDcbSNIZcdL1iHq2p5n7yYM
o5Q8dPBKnOOdO2cI98hDB9ceVXql8hWM5KHDt6KpTbsvD8KdPPQI4R3YMj7/
Jb4iDz1WPg4pL09R4Wfy0KOx/UFCcfwATpCHHmPaKu1BO/rRSB56yE9ZQqft
UeI1eejht9ZcuzvrBaaQhwG9w6a4gZI+gDwMqLsXGGOVKhBHHgbcUWdmrtLL
kUseBiz8Q1Ia7iVHDXkYUMbvvq34oRcK8jAgrkeZKpY8hwt5GJH19wyxpbcH
S8jDCOHRtyfJDzxDBHkY4f9p2lrMf4rfyMOIq8lZpiPKx7hAHkYUixYKNpZ1
o4s8jJDFpqfMTuqCM3mY8IDXWZ0e0ol55GHCen6cbbrfI4SShwkZvIKUA4J/
sY88TPjFR6iMcnuIs+RhAvdpKC/GTYb75GFCpMuM00sFD2Ci5zPhSXl8YZ5v
B2aThxlxqvs+wqB2iMjDDFFfY/LN+DbsIg8zZGfclsxafB8nycOMMwXnmcv5
rWgiDzM6FHbxQ24LhsjDDOlLaeqEtH8wlTws8O+oczO73gFDHhYMepqrFktu
40fysODaxH25m9c2I488LHh/p6bGndOEWvKw4CfZxvMf32hAH3lYsOcgz9ND
XA9X8rBCHzvndUPULfiRhxUuHtaSxlU3EUkeVgRfrwq4EXkdB8nDCuGR9m2S
b+pwkTysUEZIA5tDa9BNHlZMjo6Rnt1xBVzysKGroTqs++RlCMnDhlpZdazp
WTU2kIcNxzZJ4k75XsJ+8rChn7e/LL7oIiTkYYNgQSEzefoFtJGHDe7ZXFVK
0HmYycOGJeE1af45ZfAgDzuWGW5VP9dKsIY87Bh225oykFKKRPKwo2ToZnmP
ZzGKyMOOkHXZ4RG602gmDzuKEvvufSAtwjB52JGc8vVxz8HjmEYeDkybOS8g
ObgAK8nDgTNbWvorLXnYTh4OcL773eHWmoN88nCgRZ27hustRh15OLDGVL9o
g0sGXpCHAyph6183En/FBPIYxfbccmfOnb1YSh6jWCTX1E+tTUAUeYziYELX
0LpDscgij1FkB2ZtlDZ9jyryGEVHa0xPVYQIj8ljFMeCmsNGoj/5/39wGO5S
v+Flr5XL/wPTpRUs
         "]]}}, {}}, {{}, {{}, {}, 
       {RGBColor[0., 0.5, 0.], PointSize[0.01388888888888889], Thickness[
        Large], Dashing[Medium], LineBox[CompressedData["
1:eJwt0wlMVFcYBeARcQmCRQSlYlUoKHUFy1YBz0jGIgWtg1ZrxWK17hppQRRU
6gLiDigaAUEso2BqcQURMMAIgo4iuOCI2ww4UvbZ9xk6748neXm5uXkn/71f
nuua7ZHrrFgs1hrLw7ztfCLOdl2UYoTbylBtoA2bFxNs86pAinafwNFtTjbs
J4+ZSGG9t0uz48owttozKo2vkqJc0lFwoGQIe2JKN7dsggzJlS/P8Byt2QvE
iY7FoTJkDmv698h1K/YfTF2MDBkLL6ULEgexs7OYyBBSVHMncxOLfV/FFMow
XLB9Mr/bjB5LW0q3DIeW5Cy09jXBqTjU0iiH/ejWAvtCA+YydcFyBP++37ch
UI8N65nI4dy+PHZxnxbpfKZQDs/nHiuryjW4O4EZUA6Pg/1O4lw12pjxxHJ8
tcw2YuQZFUYwdTYKFEV/qLbLU8LnWyYKrK0cV2kqVWBVGlOowMwQozrkvRyH
mOOmKJD6Xe+B3Q5yXGPGK1ag/nhbVlykDEKm7pUCBy+Ls9xypRjEYqJE8KJp
ob7t/ZjKXJ+nEvc8TsjH5fVhCXNcrhJ+kQH/HNrUiz3MeIlKpAR+M9yb04NL
5KHEWrd6d9X0bjSShxLx0YEagVsXNOShRF5V3OYG905MIg8VvPUZYxxn/4cw
8lAhhBuf2BPWgT/JQ4UP8zZeyN/yCTnkocJiQbhj2lkJaslDBc+8q97ujz6i
lzxUGOpakC0c8hFjyEONvIet0llh7QB5qBFnV3frzuk2bCQPNbiztnGGSsTI
IA81YrsODC8PEqOcPNTIfOZStCtbhHbyUMMz6FntW8MH2JKHBlv743qyn7yH
L3lo4BMQ7p9z5R1+JQ8Nvk+a/OXytLdIJQ8N1HYZPtykN7hOHhqsnpR13jG+
Fa/JQ4NPR45N9Yl/DSvy0KKlbo4kLEmIaeShBS+qdqf6xCssJQ8tfi4aWSri
tWAveWhhExI/o4T/EpfJQwu/LcuqPTpe4Cl5aCFK4IR3jnoBLV2fFl05xsiK
kOdwJQ8dfvGbWL4y4Rl+IA8dpEr93pMlzYglDx2U3LIEF00TzpOHDuN/5M5q
DG5CHXnoYL/88rRuh6foIw8dfPgyYf2tJxhLHnpoRbvc3616DDZ56LHVwen+
G3sBNpGHHj3RFycmPn6IU+Shh1AS6RqX3oAK8tDD2r9LezSqHh/JQ4/bM7Yr
k70ewI48DLC9GrRihm0d/MjDss7y4yztv49o8jDgXJBzeuNrPg6ThwHrvUQ1
OwQ1uEEeBmiHxRum1FajlTwM4MTs70xLrcJg8jBCJBiqSci8h+nkYUTyCrlS
UlyBn8jDCGNioX1Jy10kkYdlbdVhbh5RhkLyMOJwVdtc70WlaCIPIyIu1MY2
596GjjyMCMoPF1bob8KNPEzYFTuz2XrdDYSThwmivtIFWXevIY48TDjX6VK+
r/YqcsnDsj/2WKNv9xU8IA8TnNfvF0fMLEQ/eZgQ0LRh/p6TPDiThxnVVWW5
+bZ/Yx55mOGctqgleckFbCYPMwJ239g2pzEbp8nDDCHvqJl7/CwqycOyz3nH
X5hxChLyMMPLwZPziH8CI8ljAF4eFeO3DU6FP3kMoLqh5ubXsn1YTR4DYIli
okr9d+IIeQxYzhfc+9dvW3GTPAaQP5vXNsUlCm/Iw/L9+y9GWR1jf/4/WGzW
5/wPI+ESzQ==
         "]]}}, {}}}, {InsetBox[
      TemplateBox[{"\"\""},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Opacity[0.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Opacity[0.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], "RGBColor[0, 0, 1]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[0, 0, 1], Editable -> False, Selectable -> False],
                   ",", 
                  RowBox[{"Opacity", "[", "0.6`", "]"}], ",", 
                  RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], "}"}], 
            ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.8, 0.85}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{"\"\""},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.125], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.8, 0., 0.], 
                    Dashing[Medium], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.125], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.8, 0., 0.], 
                    Dashing[Medium], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", "0.01388888888888889`", "]"}], 
                  ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.8, 0., 0.], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.5333333333333334, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], "RGBColor[0.8, 0., 0.]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.8, 0., 0.]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[0.8, 0., 0.], Editable -> False, Selectable -> 
                   False], ",", 
                  RowBox[{"Dashing", "[", "Medium", "]"}], ",", 
                  RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], "}"}], 
            ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "True", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.8, 0.75}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{"\"\""},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.125], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Dashing[Tiny], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.125], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Dashing[Tiny], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", "0.01388888888888889`", "]"}], 
                  ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], "GrayLevel[0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   GrayLevel[0], Editable -> False, Selectable -> False], ",", 
                  RowBox[{"Dashing", "[", "Tiny", "]"}], ",", 
                  RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], "}"}], 
            ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "True", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.8, 0.65}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{"\"\""},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.125], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0., 0.5, 0.], 
                    Dashing[Medium], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.125], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0., 0.5, 0.], 
                    Dashing[Medium], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", "0.01388888888888889`", "]"}], 
                  ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0., 0.5, 0.], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[0., 0.33333333333333337`, 0.], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], "RGBColor[0., 0.5, 0.]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0., 0.5, 0.]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[0., 0.5, 0.], Editable -> False, Selectable -> 
                   False], ",", 
                  RowBox[{"Dashing", "[", "Medium", "]"}], ",", 
                  RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], "}"}], 
            ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "True", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.8, 0.55}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->False,
   AxesLabel->{None, None},
   AxesOrigin->{1., 0},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{{None, None}, {None, None}},
   FrameStyle->Thickness[0.0022],
   FrameTicks->{{{{0, 
        FormBox["0", TraditionalForm]}, {1, 
        FormBox["1", TraditionalForm]}, {2, 
        FormBox["2", TraditionalForm]}, {3, 
        FormBox["3", TraditionalForm]}}, None}, {{{1, 
        FormBox["1", TraditionalForm]}, {1.2, 
        FormBox["1.2`", TraditionalForm]}, {1.4, 
        FormBox["1.4`", TraditionalForm]}, {1.6, 
        FormBox["1.6`", TraditionalForm]}, {1.8, 
        FormBox["1.8`", TraditionalForm]}, {2, 
        FormBox["2", TraditionalForm]}}, None}},
   FrameTicksStyle->Directive[FontSize -> 14, FontColor -> RGBColor[0, 0, 0]],
   
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
   PlotRange->{{1, 2}, {0, 2}},
   PlotRangeClipping->True,
   PlotRangePadding->0.001,
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, {
         Directive[
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Opacity[0.6], 
          Thickness[Large]], 
         Line[CompressedData["
1:eJwd1Ak0VVsYAOBLqZtIF10NyixpIkNC57+hHmlAGcs8hifpJqk8ZCYpylyU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          "]]}}}, {{}, {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.01388888888888889], 
           AbsoluteThickness[1.6], 
           RGBColor[0.8, 0., 0.], 
           Dashing[Medium], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwt0wtQVFUcx/ELZSCG45T4gETkoQyBqIiQBL8L0oDKNKiQTEltmIlEuAgD
SRArsIjlhEBMKJggy+Kog4uDj4B4KpIoYrwlEwR8AOG+2F1AsXP/05nZufOd
e+9/zrmf2VURB3fuM+Y4TsR+wjXHz1+b9lAJhbwzf3jOmNc57slumlJCazic
OTtoxK+Uju+4bq3CYk9Xz4Zgjg8cSlpcEaACr2wrejD9CrHeZr2lYhUk4zku
WypmceqksFRYd+3NeUsvTKN5ShioQtjtpJhPHusxwaZJx1UoTtivv7BVB4uK
ADZRDfG+KjX6tfARxnmrUXzZ+eOZHzXY/7Ww1ODEZsEmn6pxokkYqIbpmboD
6X4q/G4tbFCNLJfWh7yvEo+F7Q2x96vt0j8sn8QCYZyZBsp+o4F7kxPY6CYs
DSQtDU7poeMIzxYGaiA291zh1PccmcJxpRosGpKeN4t/hkvC9io0EM1sq2xd
/RR9wrhe1iPrn4dOjsKIE5YWDRkJ9qOtI3ASPp+jFmLe23awahi7hOPu0IKX
i5wfKR4jWdhekhbBjjG7z9YMoUwYV6qFTZDf8IKuQbTfEZYWoriJtR7qR9CT
B2tReH33rn9gQx5T4NuizHe1/Y2t5DEFm0uvBt13D+AQebBeGHFkja4fheQx
BZHEX/FC3ocb5MH6aat7bGQv/iUP9nz9/HH5Bz1YQh462ETMWZQs7wbIg/X9
Fo90ky5EkocOxQXLLdKMO5FDHjqIQjSGofl/oZo8dODHutym3ruPYfLQgauz
arX06sDb5KGHZOVXyUm32uFOHno0XEm0K3W+i8/Jg/WTTb9clLXhKHnowWcu
+qhs7W0oyIN1YG/BhT9b0U8eenCHMn6eiL8FY/IwgLfxkJ51bcH75GEAF12w
YfH0DYSQB+v4NWV5Hc1IIQ8DJEr7L1OuNEFOHqyjqgs9yhtxjzzY806Rh9eX
NcBAn4910dnuG+H1WEUe0+BcA1fnHf0D28iDtWFV4oOWGsSRB2vZFnmVZTWK
yGMaEl8XVUDaddwkD9b2zxxaXl7FJHmwljj1fHPsCpaSxwwkDs1lqWuqwJMH
62KxbEfPZRwgD9auY5Wb8yuRSx6s17lpC/cqUEMeM+A8b/5We6QCI+TBusRj
ZDjsIszJYxZcWFBd4fbz2EQerA8aL3sUdg5fkAdrP29dVaocWeTBOvb1Ldd6
GSrJg3VIWmP0klI8IA/W493eeRkleIM8XoKbN+raZVoMZ/JgrZVt7PQ/jVDy
YB1jYetccgo/kAfrwbnjgQ4FKCcP1j7t6+7ey0cHebB+lvjZt2fyME0erBOs
7MZyc2BLHq/YeTaL7XZmYzt5sDbERac0/oR48mDtGPfOpdgsnCYP1iGmpYUi
KVrIg3WwVZ3X8TS8IA/WgeelnqOpWEYec+Aamvqr7b6HL3mwHhyp39uRgCjy
YH0uJLnm6SHkkQdridnJ3jsxqCUP1sFe15JzIzFKHqz5yQObLPdiIXm8BmdT
ol9Ruwce5MFa8iT0hCIEIvIQ2u3XCPMgHCMP1lzi3fL9vrhMHsL974wUVzdg
gDyE+4p3ZTLr//8fHM9xynkmbxl8/gM9kOkq
           "]]}}}, {}}, {{}, {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.01388888888888889], 
           AbsoluteThickness[1.6], 
           GrayLevel[0], 
           Dashing[Tiny], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwt03lQ1GUYB/CFzTIFy9YT00XWSHDzAvEI+P60JmtNEkSDUkBIIWcSSRzl
0JIBkhVFoGEUxTTAbUBBkRwFvLhcExRwTcAD2cWFFQX2vpf8PdN35p33v+88
z/uZd3Z0fMhWZw6HE/3msHfSjNr2tLwR3L7UNybc6MqU7AwY96h4BCErTqm2
F7gwrS1sRnBOzNd48cYxhrmbcur1I4hUyaukY8cy/IzB4Cuz1KjxFygUwW8z
X/YmT6pYrUZV8UyxV+dbTAJbt1MNoW9djM9hLlN4nI0ayTEy9bxYZ6ZBzxaq
cSEzlv9epBPz6k1bxqAah1e0RFTEc5jJFavfNGrg+FP0wsd7FIFsXYAGogXd
u9KP2RG7jY0G7yhy9u76yIaj9WyhBhMFc/dPabXg6ix2QA2mOyV5L882Q86O
16tBzQRZvk+UCePZunFa+C4efHr3CyN8fdhoEXVVUMIPNGBzDluoxXw/aX/e
53pksutmaOFRmG6sD9Ohkh2vQouBE4eY1CQtOtm6R1q08e+Kqko1cOKw0cFY
9mFY0hM1vNnnm6tDXGPjZ04z1VjPrhusg7P7ufDcbSNIZcdL1iHq2p5n7yYM
o5Q8dPBKnOOdO2cI98hDB9ceVXql8hWM5KHDt6KpTbsvD8KdPPQI4R3YMj7/
Jb4iDz1WPg4pL09R4Wfy0KOx/UFCcfwATpCHHmPaKu1BO/rRSB56yE9ZQqft
UeI1eejht9ZcuzvrBaaQhwG9w6a4gZI+gDwMqLsXGGOVKhBHHgbcUWdmrtLL
kUseBiz8Q1Ia7iVHDXkYUMbvvq34oRcK8jAgrkeZKpY8hwt5GJH19wyxpbcH
S8jDCOHRtyfJDzxDBHkY4f9p2lrMf4rfyMOIq8lZpiPKx7hAHkYUixYKNpZ1
o4s8jJDFpqfMTuqCM3mY8IDXWZ0e0ol55GHCen6cbbrfI4SShwkZvIKUA4J/
sY88TPjFR6iMcnuIs+RhAvdpKC/GTYb75GFCpMuM00sFD2Ci5zPhSXl8YZ5v
B2aThxlxqvs+wqB2iMjDDFFfY/LN+DbsIg8zZGfclsxafB8nycOMMwXnmcv5
rWgiDzM6FHbxQ24LhsjDDOlLaeqEtH8wlTws8O+oczO73gFDHhYMepqrFktu
40fysODaxH25m9c2I488LHh/p6bGndOEWvKw4CfZxvMf32hAH3lYsOcgz9ND
XA9X8rBCHzvndUPULfiRhxUuHtaSxlU3EUkeVgRfrwq4EXkdB8nDCuGR9m2S
b+pwkTysUEZIA5tDa9BNHlZMjo6Rnt1xBVzysKGroTqs++RlCMnDhlpZdazp
WTU2kIcNxzZJ4k75XsJ+8rChn7e/LL7oIiTkYYNgQSEzefoFtJGHDe7ZXFVK
0HmYycOGJeE1af45ZfAgDzuWGW5VP9dKsIY87Bh225oykFKKRPKwo2ToZnmP
ZzGKyMOOkHXZ4RG602gmDzuKEvvufSAtwjB52JGc8vVxz8HjmEYeDkybOS8g
ObgAK8nDgTNbWvorLXnYTh4OcL773eHWmoN88nCgRZ27hustRh15OLDGVL9o
g0sGXpCHAyph6183En/FBPIYxfbccmfOnb1YSh6jWCTX1E+tTUAUeYziYELX
0LpDscgij1FkB2ZtlDZ9jyryGEVHa0xPVYQIj8ljFMeCmsNGoj/5/39wGO5S
v+Flr5XL/wPTpRUs
           "]]}}}, {}}, {{}, {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.01388888888888889], 
           AbsoluteThickness[1.6], 
           RGBColor[0., 0.5, 0.], 
           Dashing[Medium], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwt0wlMVFcYBeARcQmCRQSlYlUoKHUFy1YBz0jGIgWtg1ZrxWK17hppQRRU
6gLiDigaAUEso2BqcQURMMAIgo4iuOCI2ww4UvbZ9xk6748neXm5uXkn/71f
nuua7ZHrrFgs1hrLw7ztfCLOdl2UYoTbylBtoA2bFxNs86pAinafwNFtTjbs
J4+ZSGG9t0uz48owttozKo2vkqJc0lFwoGQIe2JKN7dsggzJlS/P8Byt2QvE
iY7FoTJkDmv698h1K/YfTF2MDBkLL6ULEgexs7OYyBBSVHMncxOLfV/FFMow
XLB9Mr/bjB5LW0q3DIeW5Cy09jXBqTjU0iiH/ejWAvtCA+YydcFyBP++37ch
UI8N65nI4dy+PHZxnxbpfKZQDs/nHiuryjW4O4EZUA6Pg/1O4lw12pjxxHJ8
tcw2YuQZFUYwdTYKFEV/qLbLU8LnWyYKrK0cV2kqVWBVGlOowMwQozrkvRyH
mOOmKJD6Xe+B3Q5yXGPGK1ag/nhbVlykDEKm7pUCBy+Ls9xypRjEYqJE8KJp
ob7t/ZjKXJ+nEvc8TsjH5fVhCXNcrhJ+kQH/HNrUiz3MeIlKpAR+M9yb04NL
5KHEWrd6d9X0bjSShxLx0YEagVsXNOShRF5V3OYG905MIg8VvPUZYxxn/4cw
8lAhhBuf2BPWgT/JQ4UP8zZeyN/yCTnkocJiQbhj2lkJaslDBc+8q97ujz6i
lzxUGOpakC0c8hFjyEONvIet0llh7QB5qBFnV3frzuk2bCQPNbiztnGGSsTI
IA81YrsODC8PEqOcPNTIfOZStCtbhHbyUMMz6FntW8MH2JKHBlv743qyn7yH
L3lo4BMQ7p9z5R1+JQ8Nvk+a/OXytLdIJQ8N1HYZPtykN7hOHhqsnpR13jG+
Fa/JQ4NPR45N9Yl/DSvy0KKlbo4kLEmIaeShBS+qdqf6xCssJQ8tfi4aWSri
tWAveWhhExI/o4T/EpfJQwu/LcuqPTpe4Cl5aCFK4IR3jnoBLV2fFl05xsiK
kOdwJQ8dfvGbWL4y4Rl+IA8dpEr93pMlzYglDx2U3LIEF00TzpOHDuN/5M5q
DG5CHXnoYL/88rRuh6foIw8dfPgyYf2tJxhLHnpoRbvc3616DDZ56LHVwen+
G3sBNpGHHj3RFycmPn6IU+Shh1AS6RqX3oAK8tDD2r9LezSqHh/JQ4/bM7Yr
k70ewI48DLC9GrRihm0d/MjDss7y4yztv49o8jDgXJBzeuNrPg6ThwHrvUQ1
OwQ1uEEeBmiHxRum1FajlTwM4MTs70xLrcJg8jBCJBiqSci8h+nkYUTyCrlS
UlyBn8jDCGNioX1Jy10kkYdlbdVhbh5RhkLyMOJwVdtc70WlaCIPIyIu1MY2
596GjjyMCMoPF1bob8KNPEzYFTuz2XrdDYSThwmivtIFWXevIY48TDjX6VK+
r/YqcsnDsj/2WKNv9xU8IA8TnNfvF0fMLEQ/eZgQ0LRh/p6TPDiThxnVVWW5
+bZ/Yx55mOGctqgleckFbCYPMwJ239g2pzEbp8nDDCHvqJl7/CwqycOyz3nH
X5hxChLyMMPLwZPziH8CI8ljAF4eFeO3DU6FP3kMoLqh5ubXsn1YTR4DYIli
okr9d+IIeQxYzhfc+9dvW3GTPAaQP5vXNsUlCm/Iw/L9+y9GWR1jf/4/WGzW
5/wPI+ESzQ==
           "]]}}}, {}}}, {
     PlotRange -> {{1, 2}, {0, 2}}, Frame -> True, Axes -> False, 
      PlotRangePadding -> 0.001, FrameStyle -> Thickness[0.0022], 
      FrameTicks -> {{{0, 1, 2, 3}, None}, {{1, 1.2, 1.4, 1.6, 1.8, 2}, 
         None}}, FrameTicksStyle -> 
      Directive[FontSize -> 14, FontColor -> RGBColor[0, 0, 0]], 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {1., 0}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None}, 
      PlotRange -> {{1, 2}, {0., 2.0700066677080313`}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      Unevaluated[
       Unevaluated[
        Unevaluated[
         LineLegend[{
           Directive[
            PointSize[0.01388888888888889], 
            AbsoluteThickness[1.6], 
            RGBColor[0., 0.5, 0.], 
            Dashing[Medium], 
            Thickness[Large]]}, {""}, LegendMarkers -> {{False, Automatic}}, 
          Joined -> {True}, LabelStyle -> {}, LegendLayout -> "Column"]]]]], {
     0.8, 0.55}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.772842825983169*^9, 3.772857554369068*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 815},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 4, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 200, 3, 28, "Input"],
Cell[CellGroupData[{
Cell[783, 27, 206, 4, 64, "Section"],
Cell[992, 33, 12885, 366, 630, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13914, 404, 324, 4, 64, "Section"],
Cell[14241, 410, 713, 22, 83, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14991, 437, 259, 4, 64, "Section"],
Cell[15253, 443, 1360, 31, 67, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16650, 479, 167, 3, 64, "Section"],
Cell[16820, 484, 460, 12, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17317, 501, 211, 4, 64, "Section"],
Cell[17531, 507, 601, 18, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18169, 530, 208, 4, 64, "Section"],
Cell[CellGroupData[{
Cell[18402, 538, 162, 3, 44, "Subsection"],
Cell[18567, 543, 3189, 102, 177, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21793, 650, 160, 2, 44, "Subsection"],
Cell[21956, 654, 476, 15, 54, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22469, 674, 195, 3, 44, "Subsection"],
Cell[22667, 679, 2900, 95, 214, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25616, 780, 246, 4, 64, "Section"],
Cell[25865, 786, 2829, 63, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28731, 854, 200, 4, 64, "Section"],
Cell[CellGroupData[{
Cell[28956, 862, 5073, 119, 114, "Input"],
Cell[34032, 983, 43921, 867, 257, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> MATH_files/thermal_loss.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     74333,       1826]
NotebookOptionsPosition[     72886,       1770]
NotebookOutlinePosition[     73242,       1786]
CellTagsIndexPosition[     73199,       1783]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 ExpressionUUID -> "cd09186e-3159-4339-ab63-3acf7c498d97"],

Cell[CellGroupData[{

Cell["GREE Function", "Section",
 CellChangeTimes->{{3.772771563941975*^9, 3.772771564397273*^9}, {
  3.772771853250291*^9, 3.77277185451263*^9}},
 ExpressionUUID -> "f1d09b62-f714-4ab5-9037-e944a5dbca47"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Sigma]sep", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "b"}], ")"}]}]], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "a", ",", "0", ",", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}], ")"}]}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "b"}], ")"}]}]], ",", "0", ",", "b", ",", 
      "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}], ")"}]}]]}], ",", "0", ",", "b"}], 
     "}"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "c1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "a", ",", "0", ",", "c2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c1", ",", "0", ",", "b", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "c2", ",", "0", ",", "b"}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G\[Sigma]sep", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"2", "*", "\[ImaginaryI]", "*", 
   RowBox[{"\[CapitalOmega]", ".", 
    RowBox[{"MatrixFunction", "[", 
     RowBox[{"ArcCoth", ",", 
      RowBox[{"\[ImaginaryI]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Sigma]sep", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ".", 
         "\[CapitalOmega]"}], ")"}]}], ",", 
      RowBox[{"Method", "\[Rule]", "\"\<Jordan\>\""}]}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G\[Sigma]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"2", "*", "\[ImaginaryI]", "*", 
   RowBox[{"\[CapitalOmega]", ".", 
    RowBox[{"MatrixFunction", "[", 
     RowBox[{"ArcCoth", ",", 
      RowBox[{"\[ImaginaryI]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ".", 
         "\[CapitalOmega]"}], ")"}]}], ",", 
      RowBox[{"Method", "\[Rule]", "\"\<Jordan\>\""}]}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalSigma]\[Sigma]sep", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"Det", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Sigma]sep", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[CapitalOmega]"}]}], "2"], "]"}], 
     "]"}], "+", 
    RowBox[{"Tr", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "2"], ".", 
      RowBox[{"G\[Sigma]sep", "[", 
       RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}]}], "]"}]}], 
   RowBox[{"2", 
    RowBox[{"Log", "[", "2", "]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g1", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Re", "[", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["b", "2"], "+", 
      RowBox[{"2", " ", "c1", " ", "c2"}], "-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "4"], "+", 
        SuperscriptBox["b", "4"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "a", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c1", "2"], "+", 
           SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
    SqrtBox["2"]], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Re", "[", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["b", "2"], "+", 
      RowBox[{"2", " ", "c1", " ", "c2"}], "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "4"], "+", 
        SuperscriptBox["b", "4"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "a", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c1", "2"], "+", 
           SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
    SqrtBox["2"]], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ent1", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"g1", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "\[LessEqual]",
         "1.0001"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"g1", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ">", 
        "1.0001"}]}], "}"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ent2", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"g2", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "\[LessEqual]",
         "1.0001"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", "1"}],
            "2"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], ")"}], 
         RowBox[{"Log2", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", "1"}],
            "2"], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"g2", "[", 
         RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], ">", 
        "1.0001"}]}], "}"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalSigma]\[Sigma]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Ent1", "[", 
    RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "+", 
   RowBox[{"Ent2", "[", 
    RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"REE", "[", 
   RowBox[{"a_", ",", "b_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "c1", " ", "c2"}], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["a", "4"], "+", 
              SuperscriptBox["b", "4"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "a", " ", "b", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["c1", "2"], "+", 
                 SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
          SqrtBox["2"]], "]"}], "\[GreaterEqual]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"\[CapitalSigma]\[Sigma]sep", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}], "-", 
         RowBox[{"\[CapitalSigma]\[Sigma]", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}]}], "]"}], ",", 
       
       RowBox[{
        RowBox[{"Re", "[", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "c1", " ", "c2"}], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["a", "4"], "+", 
              SuperscriptBox["b", "4"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["b", "2"], " ", "c1", " ", "c2"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["b", "2"], "+", 
                 RowBox[{"2", " ", "c1", " ", "c2"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "a", " ", "b", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["c1", "2"], "+", 
                 SuperscriptBox["c2", "2"]}], ")"}]}]}]]}]], 
          SqrtBox["2"]], "]"}], "<", "1"}]}], "}"}]}], "}"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.7727091527707233`*^9, 3.772709170696682*^9}, {
   3.772709267409683*^9, 3.7727092849202147`*^9}, {3.7727093263096952`*^9, 
   3.772709327789411*^9}, {3.772709440281088*^9, 3.77270944041687*^9}, 
   3.772709801978778*^9, {3.772709965864327*^9, 3.772709968471712*^9}, 
   3.772767017863244*^9, {3.77276710670286*^9, 3.77276711250035*^9}, 
   3.772773626738194*^9, 3.77284034733314*^9, {3.772840440052245*^9, 
   3.7728404519449387`*^9}, {3.772841655108423*^9, 3.772841661632945*^9}, {
   3.772842686807013*^9, 3.77284268702036*^9}, {3.772842817503269*^9, 
   3.7728428187894382`*^9}},
 Background->RGBColor[1, 0.9, 0.8],
 ExpressionUUID -> "28ef3f27-7d37-4586-8bfb-2bf286a1b415"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Entropy of Entanglement", "Section"]], "Section",
 CellChangeTimes->{{3.7402937452563763`*^9, 3.740293770031234*^9}, 
   3.740986470659191*^9, {3.772771836507296*^9, 3.772771841856879*^9}, {
   3.7728414561114407`*^9, 3.772841461553907*^9}},
 ExpressionUUID -> "31653a64-7e00-4140-a573-94aad76590c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EntEnt", "[", "\[Chi]_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     FractionBox["1", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Chi]", "2"]}]], "]"}], "-", 
    RowBox[{
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["\[Chi]", "2"], 
       RowBox[{"1", "-", 
        SuperscriptBox["\[Chi]", "2"]}]], "]"}]}]}], 
   RowBox[{
    RowBox[{"Log", "[", "2", "]"}], "-", 
    RowBox[{
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}]}]]}]], "Input",
 CellChangeTimes->{{3.772841475711887*^9, 3.772841477312234*^9}},
 Background->RGBColor[0.87, 0.94, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Upper bound of Quantum Capacity", "Section"]], \
"Section",
 CellChangeTimes->{{3.740293774327456*^9, 3.740293781305368*^9}, {
  3.7728414710044117`*^9, 3.772841471722657*^9}},
 ExpressionUUID -> "3bf89eee-6f1c-4d98-ba29-23ba9ee8085c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Capacity", "[", 
   RowBox[{"\[Tau]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Log2", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Tau]"}], ")"}], 
      SuperscriptBox["\[Tau]", "n"]}], "]"}]}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}], 
      RowBox[{"Log2", "[", 
       RowBox[{"n", "+", "1"}], "]"}]}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"Log2", "[", "n", "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{
  3.734395956515189*^9, {3.7396182495919657`*^9, 3.739618249706038*^9}, {
   3.740156715996957*^9, 3.74015674779068*^9}, {3.740156968680299*^9, 
   3.74015697606066*^9}, 3.740157140658759*^9, {3.7402023474088287`*^9, 
   3.7402023848681717`*^9}, 3.7402368077063437`*^9, 3.740236912791448*^9, {
   3.740238516908945*^9, 3.7402385295982313`*^9}, {3.740238606455593*^9, 
   3.7402386677769423`*^9}, {3.740238724711961*^9, 3.740238731206552*^9}, {
   3.740238761681672*^9, 3.7402387684522667`*^9}, {3.740293784182033*^9, 
   3.740293785807823*^9}, {3.772841524107592*^9, 3.772841531723001*^9}, {
   3.772842494221579*^9, 3.772842496905064*^9}, 3.77284260600016*^9, {
   3.7728427048105497`*^9, 3.772842709071876*^9}, 3.772842893366919*^9},
 Background->RGBColor[1, 0.9, 1],
 ExpressionUUID -> "f29755cd-e97e-46cc-a9c6-b0f79f46505d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Channel Noise", "Section",
 CellChangeTimes->{{3.740292554850156*^9, 3.7402925596003857`*^9}, {
  3.740468170905366*^9, 
  3.740468171735461*^9}},ExpressionUUID->"ff5efdb1-5154-4fae-b485-\
d596b820abcb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"n", "=", "1"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"mean", " ", "number", " ", "of", " ", "photons"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Tau]"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", "noise", " ", "*)"}], " "}]}], "Input",
 CellChangeTimes->{{3.740293371298088*^9, 3.740293382922394*^9}, 
   3.740293554080661*^9},
 ExpressionUUID -> "26d80ae2-8f15-42e0-b022-b6f320421896"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Resource State", "Section",
 CellChangeTimes->{{3.740292581111649*^9, 3.740292583207347*^9}, {
  3.7404681738324347`*^9, 
  3.740468174600151*^9}},ExpressionUUID->"fd5f82fb-70bf-4aef-832b-\
0e37c6cfac3d"],

Cell[CellGroupData[{

Cell["General states", "Subsection",
 CellChangeTimes->{{3.740468191199072*^9, 
  3.7404681938373404`*^9}},ExpressionUUID->"ac8d92bc-6f20-461c-9069-\
adcee771b85c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Nu]", "-"], "=", 
   RowBox[{
    RowBox[{"2", "n"}], "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Nu]", "+"], "=", "500"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Nu]", "+"], "-", 
        SubscriptBox["\[Nu]", "-"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Tau]"}], ")"}], "v"}], "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", " ", 
           SubscriptBox["\[Nu]", "-"]}], "-", 
          SubscriptBox["\[Nu]", "-"], "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Nu]", "+"], "-", 
          RowBox[{"\[Tau]", " ", 
           SubscriptBox["\[Nu]", "+"]}], "+", "v"}], ")"}]}]]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "1"}], ")"}], "2"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"\[Tau]", 
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Nu]", "+"], "-", 
        SubscriptBox["\[Nu]", "-"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Tau]"}], ")"}], "v"}], "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", " ", 
           SubscriptBox["\[Nu]", "-"]}], "-", 
          SubscriptBox["\[Nu]", "-"], "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Nu]", "+"], "-", 
          RowBox[{"\[Tau]", " ", 
           SubscriptBox["\[Nu]", "+"]}], "+", "v"}], ")"}]}]]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "1"}], ")"}], "2"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c1", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"\[Tau]", 
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Nu]", "+"], "-", 
        SubscriptBox["\[Nu]", "-"]}], ")"}]}], "+", 
     RowBox[{"2", "\[Tau]", " ", "v"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Tau]"}], ")"}], " ", 
      SqrtBox[
       RowBox[{"\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", " ", 
           SubscriptBox["\[Nu]", "-"]}], "-", 
          SubscriptBox["\[Nu]", "-"], "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Nu]", "+"], "-", 
          RowBox[{"\[Tau]", " ", 
           SubscriptBox["\[Nu]", "+"]}], "+", "v"}], ")"}]}]]}]}], 
    RowBox[{
     SqrtBox["\[Tau]"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Tau]", "-", "1"}], ")"}], "2"]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c2", "=", 
   RowBox[{"-", "c1"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.740293393071508*^9, 3.740293565492845*^9, {3.740308305167489*^9, 
   3.740308314613826*^9}, {3.740308459330632*^9, 3.740308459462871*^9}, {
   3.7404681977952147`*^9, 3.740468198057473*^9}, {3.74063885642387*^9, 
   3.740638910999546*^9}, {3.740638944881588*^9, 3.740638945910321*^9}, {
   3.772770460761939*^9, 3.772770468623171*^9}, {3.7728429746223583`*^9, 
   3.772843001747614*^9}},
 ExpressionUUID -> "791ab149-5198-49f8-9b28-8ef16d78d72b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Pure states", "Subsection",
 CellChangeTimes->{{3.7404682064368677`*^9, 
  3.74046820929248*^9}},ExpressionUUID->"1a5f09a0-48f0-444e-a2fd-\
75b03fe4e9de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", 
      SqrtBox["\[Tau]"]}], "-", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "v", "-", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "v", "+", "\[Tau]"}], ")"}]}]]}], 
    RowBox[{"1", "+", "v", "+", "\[Tau]"}]]}], ";"}]], "Input",
 ExpressionUUID -> "3a709cb4-5ca7-4df3-93a8-d5fa293804ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell["States form [Phys. Rev. Lett. 119, 120503 (2018)]", "Subsection",
 CellChangeTimes->{{3.740468213580626*^9, 3.740468218612385*^9}, 
   3.772842903025053*^9},
 ExpressionUUID -> "0fd7ae3c-a1b2-4fe0-8dce-09268341c6ed"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Log", "[", 
      FractionBox["v", 
       RowBox[{"\[Tau]", "+", "1"}]], "]"}]}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", 
   FractionBox[
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Abs", "[", 
         RowBox[{"\[Tau]", "-", "1"}], "]"}]}], "+", 
       RowBox[{"\[Tau]", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{"2", "r"}], "]"}]}], "+", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "r"}], "]"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Exp", "[", 
          RowBox[{"2", "r"}], "]"}]}], 
        RowBox[{"Abs", "[", 
         RowBox[{"\[Tau]", "-", "1"}], "]"}]}], "+", "\[Tau]", "+", "1"}]], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Tau]", "-", "1"}], ")"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "r"}], "]"}]}]}], "\[Tau]"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Abs", "[", 
       RowBox[{"\[Tau]", "-", "1"}], "]"}]}], "+", 
     RowBox[{"\[Tau]", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"2", "r"}], "]"}]}], "+", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "r"}], "]"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", "r"}], "]"}]}], 
      RowBox[{"Abs", "[", 
       RowBox[{"\[Tau]", "-", "1"}], "]"}]}], "+", "\[Tau]", "+", "1"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d1", "=", 
   FractionBox[
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Abs", "[", 
         RowBox[{"\[Tau]", "-", "1"}], "]"}]}], "+", 
       RowBox[{"\[Tau]", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{"2", "r"}], "]"}]}], "+", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "r"}], "]"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Exp", "[", 
          RowBox[{"2", "r"}], "]"}]}], 
        RowBox[{"Abs", "[", 
         RowBox[{"\[Tau]", "-", "1"}], "]"}]}], "+", "\[Tau]", "+", "1"}]], 
     "-", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "r"}], "]"}]}], 
    RowBox[{"Sqrt", "[", "\[Tau]", "]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d2", "=", 
   RowBox[{"-", "d1"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.740468225051565*^9, 3.7404682473897667`*^9}, {
  3.740468416910788*^9, 3.740468418115802*^9}, {3.740468650258561*^9, 
  3.740468657558956*^9}, {3.740469195707438*^9, 3.740469208711446*^9}, {
  3.772842944131405*^9, 3.772842971648066*^9}},
 ExpressionUUID -> "76d06426-cb68-46d6-b2c5-3ac97c0af17b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Minimizing Relative Entropy of Entanglement", "Section",
 CellChangeTimes->{{3.740292682663497*^9, 3.7402926905593767`*^9}, {
  3.74046818359207*^9, 
  3.7404681842640142`*^9}},ExpressionUUID->"fd17bf10-3743-4a4e-b51f-\
b91322164d3e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"step", "=", "0.01"}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"step", " ", "of", " ", "the", " ", "transmissivity"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data2", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data3", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Tau]", "=", "0.51"}], ",", 
   RowBox[{"\[Tau]", "\[LessEqual]", "0.99"}], ",", 
   RowBox[{"\[Tau]", "=", 
    RowBox[{"\[Tau]", "+", "step"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"data1", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"data1", ",", 
       RowBox[{"{", 
        RowBox[{"\[Tau]", ",", 
         RowBox[{"REE", "[", 
          RowBox[{"a", ",", "b", ",", "c1", ",", "c2"}], "]"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"data2", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"data2", ",", 
       RowBox[{"{", 
        RowBox[{"\[Tau]", ",", 
         RowBox[{"EntEnt", "[", "\[Chi]", "]"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"data3", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"data3", ",", 
       RowBox[{"{", 
        RowBox[{"\[Tau]", ",", 
         RowBox[{"REE", "[", 
          RowBox[{"k", ",", "m", ",", "d1", ",", "d2"}], "]"}]}], "}"}]}], 
      "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQbRr/0qPk7mtHu68ZnmC6xXgZiE6aEgGmF+06vRpE
K+W8WQOin7vYXQfRNhHOYHoHe7lbJZCWlesH02sE+71B9PKoiWC6L1s1CEQb
fNAA0ys0nJe8BtJcDr/Wguj7nFs3gWixd7/AdNvteqe3QPqBSDeYDvpwMfEd
kL7A5ZgEovUvlqeD6K9p3PkgelqH6xGue68dVfgKwXRWbMspEL0sTvUMiJ5n
9+AbiP6m7vwXRCs+X6HBDaTzTt3UBtHvYnpsQHTj5n+2IPpbTleeEJBe/PJQ
GYjms/zbC6Jv7fboA9Emgrv/JwDpGpOzDIlAOvHvnxIFmTeOgb6ry0A0AOQS
uyc=
  "],
 ExpressionUUID -> "bb11b961-128e-4596-ac04-a184788348da"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Figure", "Section",
 CellChangeTimes->{{3.740292656850136*^9, 3.740292658744625*^9}, {
  3.740468186184218*^9, 
  3.7404681868715143`*^9}},ExpressionUUID->"b300c890-2450-4a56-bad7-\
b83d5b5717df"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"thermalloss", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Capacity", "[", 
       RowBox[{"\[Tau]", ",", "n"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Tau]", ",", "0.5", ",", "1"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"0.6", ",", "Blue"}], "]"}], ",", "Thick"}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", "\"\<\>\"", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.1", ",", "0.85"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{"data1", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Darker", "[", 
          RowBox[{"Red", ",", "0.2"}], "]"}], ",", 
         RowBox[{"Dashing", "[", "Medium", "]"}], ",", "Thick"}], "}"}]}], 
      ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", "\"\<\>\"", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.1", ",", "0.75"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{"data2", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Black", ",", 
         RowBox[{"Dashing", "[", "Tiny", "]"}], ",", "Thick"}], "}"}]}], ",", 
      
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", "\"\<\>\"", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.1", ",", "0.65"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{"data3", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Darker", "[", 
          RowBox[{"Green", ",", "0.5"}], "]"}], ",", 
         RowBox[{"Dashing", "[", "Medium", "]"}], ",", "Thick"}], "}"}]}], 
      ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", "\"\<\>\"", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.1", ",", "0.55"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3"}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"PlotRangePadding", "\[Rule]", "0.001"}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Thickness", "[", "0.0022", "]"}]}], ",", 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5"}], 
          "}"}], ",", "None"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0.5", ",", "0.6", ",", "0.7", ",", "0.8", ",", "0.9", ",", "1"}], 
          "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"FrameTicksStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{
       RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
       RowBox[{"FontColor", "\[Rule]", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "0"}], "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.739846209098624*^9, 3.739846278338338*^9}, {
   3.7398466943631372`*^9, 3.739846695592436*^9}, {3.739849859981846*^9, 
   3.739849874239368*^9}, {3.739940635794097*^9, 3.7399406380673857`*^9}, {
   3.739940762841815*^9, 3.739940778194873*^9}, {3.7399410882029037`*^9, 
   3.739941109633342*^9}, {3.739942047690624*^9, 3.739942050779419*^9}, {
   3.73994209254135*^9, 3.739942094868177*^9}, {3.739942277196497*^9, 
   3.739942280560102*^9}, {3.7399423869534807`*^9, 3.7399423891932497`*^9}, {
   3.739942453121323*^9, 3.739942514651009*^9}, {3.740227132188334*^9, 
   3.740227133305727*^9}, {3.7402936353845463`*^9, 3.7402936391623993`*^9}, 
   3.740308376868733*^9, 3.740308444405251*^9, {3.740308504108246*^9, 
   3.740308509299017*^9}, {3.740309251047641*^9, 3.740309276468285*^9}, {
   3.740469264797254*^9, 3.740469341727437*^9}, {3.740469383105657*^9, 
   3.740469469688085*^9}, {3.740469502036772*^9, 3.740469548654563*^9}, 
   3.7404724502190742`*^9, {3.740638817990995*^9, 3.740638825750551*^9}, {
   3.7407393960614443`*^9, 3.740739417567567*^9}, {3.740739717399828*^9, 
   3.740739718619651*^9}, {3.741018982221815*^9, 3.741019062870551*^9}, {
   3.764031865496973*^9, 3.764031879334298*^9}, {3.7728429859674187`*^9, 
   3.772842988574594*^9}},
 ExpressionUUID -> "8913f7f6-5f63-4645-a3b4-fef15c906016"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      {RGBColor[0, 0, 1], Thickness[Large], Opacity[0.6], 
       LineBox[CompressedData["
1:eJwd0wk0VXkcB/Bnez089KwpQ2NLyFLW6P3+lbFkyU6abAkpWUJjTREyRCZl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        
        "]]}}, {{}, {{}, {}, 
       {RGBColor[0.8, 0., 0.], PointSize[0.019444444444444445`], Thickness[
        Large], Dashing[Medium], LineBox[CompressedData["
1:eJwd0W9IU1EYBvBbkoTNihimhrpC0coUK8WK+Vyl8B9FapmIyBDSYaAz+yAi
YqURZjjCUocZNoksUFthJmFziolZijYdhrnpnHN3cxlqExU757xwOTxfnvOe
+zuaU5h6czfHcRHko2dqt3+VkGIEV2HaEgcko1Uh9ZhSk6zNj40ZzcV6SFat
bo1k+SluOLgECaZScXu8CdzQ5tsVfSVUjXRIvjgRFLVTC3sKLSQ5fTYS354h
hrQppHPgSnr9vMebodStkUaSrV1x9aJWzLE6kneKNiLT2nD2DJ15cIbB9TS+
Aw8EWkjyF8eMQ9DAoKYLkqyyzwbUduEEXS/EDK7FtyaupgdltK6UZP297WBL
L36M0CF5yqbcGu2DpIoWLkCbN+X1InsAt+lzFST3fTq3KvmKAbqebgHc8Qkh
zGcYXrRObIF2LtC/P/E75Ll0LJBEu492ZY6hh/6+bgtk2znq5vBxiOhzPRYh
a3zvuhL0E9l0vaxFSG7UvdNIJ9FJ69pJPihKXyk1gBpwnBUViYqMktlpXGMe
Vhhf3o1wL5jBK+ZhBZfXv/lLbISLeVgx9rvZKXpkQhLzWIIi2Wx4fmQeTcxj
CUp9cvDCkBnLzGMJEkNTf/1TC3jmYUOnOrt8ptKKJ8zDhrGRUN9bKhvMzIPk
aPnj1mk7opiHAG2su9twkhMPmYeAoZOZ11WuP5hmHgK874s5ff5fhDIPO64W
DqRbuVWUMw87lJ68TdCukXvo2NHgOt32UfMPx5iHAw3hspAW4wbuMA8HJB/a
8l5nbGGQeTgglzrPF4XtwJt5LEPkZzsswy4+n3kso7Nu0sfnghv/mXksw3Co
+LKuYw+/n3k4kRCmCSyY38vLmIcTZfGT++TFnryGeThRfelAdcabQ/x/vtCF
tA==
         "]]}}, {}}, {{}, {{}, {}, 
       {GrayLevel[0], PointSize[0.019444444444444445`], Thickness[Large], 
        Dashing[Tiny], LineBox[CompressedData["
1:eJwd0XlI02Ecx/GpjJnaBmGmojKTZHh00KWifX7DzKsUR5aQDUkbUzqWVpJW
WmkkFB4JqUQZmmaSWSSIZcSYaWVa08yL3H24S6mZiB0+zxcenv/efJ/nFXzi
rOikK4vF2rF2yC3qDaq0ZKhw6t+Uce8rCVplcR7fW1SIThnLT66/gSVBdrXc
qcJQfHNDA7seSeoS765ENdz4gyvO6mY0NZJRo0dbq6gteAJrBgmqkRAQHhfb
3419azVZnAaya7n3Zid6UCN3rhU1MOiK0o6XvoaG5jRw9j09+kH5Drt2ktGi
Srmt6rNAgZsWEtSCu5phFr0dxGQLWVALjjgzX1L3CWFkPYEOzzLPCK60juIy
yZXoECLtntq98hUjw2R0SK8pxXbhOPiVJKhH3mRHsax9AoXkuTI9ao9FCfMi
p6Ag68n1SO7xXGwdm4EPyXkbsDRyXb3c9ANSCRkDQoVSXZhchT7yfb0GdLh7
uhQmaeBFnuthhOKjROai1kJM1ss2YiAhya/9th7dJNdlBO+ipkZ00AhiwGKZ
0N7QL/YLNuMw9TDhQX8XE+tlQRv1MKEthtsZybNhmXqYEFgU8q0x3IEU6mEG
ZzRd3PtiAfephxnszoCsS7OLsFMPM9bbrRtyNv0EQz3mIT0w51zK/YU66jGP
kODqBp7CCR31mId/ZoV8LPo39lAPC9IbfRdmBpdxi3pY8Me2te3QuRVMUw8L
iqSPueyYVURQDyvcH95NHQ39i6vUw4ro4jL+XBCL+UI9rAjcfzpKFO/CbKYe
NkiUoRHmSlfmPPWwoUyoNj+yuTHvqYcNsuk71tQKNuNLPexQKv3qE7M4TAH1
sCN5WMtTl61j3lAPO0xDC84LfC+GSz0cUKr8BzaW85gc6uFA+XhaDidoA/OS
ejhwhM95HrnFh/kP2GGD9A==
         "]]}}, {}}, {{}, {{}, {}, 
       {RGBColor[0., 0.5, 0.], PointSize[0.019444444444444445`], Thickness[
        Large], Dashing[Medium], LineBox[CompressedData["
1:eJwd0WtI01EYx/FZmZdmSi6NHGYywswXiiXrxfz9XwiWlDCRITHDyqkNNC8h
ZWoWKUaEl0AsLAxFHU7xAmo5Ry7RQvGS5mUh7e7c1WuaeclzHjicd1+ecz7n
7z5IkBxhsVgRh4fcCX2BpVahBkz8SHtrbj4aswWecw0aTEaPBTenVeFPiLhC
talBuDP5HiOtxzVtAac9VovKgOYkJl2Gd2/JaJHkf5X3va0TNiEJasHh53S8
PtGL6MNatkAHecgsf2FAgUrV5mFRB/G3NxMtyYPQ0ZwOnBT5tODpEC5HktGD
pQxzxKlGUGYlQT2GIhSPMy+MYr6BLKhHSqXwvYt8HKFkvRAD6gv3mv5dnEIh
yRUYYJZLitTe0xgfI2PAsCjK+Mz9J4JKSdAIfoxvmsvpOeSS52YbkXFW0l0R
tYAhsp7KiNAA1/XyrF/wIzmOCdyG8J4s5SIy0siYUG/w7tnw1eAz+b4+Ex55
1tVKRFqwyXM9l+Avjdl52azDbbKeeAlt3nMlT9wN6CC59iV0VPe75xQYQQxY
LDMOnk+xv+6bkEg9zPgRuOi3WmNGE/UwQ7aWl9MSY8E29TCDPb2dMeZhQxz1
WMZx/pcXJWY76qjHMq7HX4q9onfCQT2WIesN5or3V8BQDwtWfGZ4PO4aqqmH
BexzJrf5G+swUA8LSjI/bHVXbyCKeljRaObK7qxsopx6WJF68Enhd38Lauph
xe6qOlPJ+osw6mHDsd3E7UjFDoqphw21e6fyaj7uYpJ62MB7pekf6ttHMPWw
Y7arM8erjMU8pB52BI1KJyZmXJhh6mHHgDLfrTjhKHOGejiQqvaNLvJyZaTU
wwG1RhgQyHVjFNTDgfnGW+mqBg/mJPVw4rdBVFVkYTMp1MOJVlHbyOSwD9NF
PZxIvCkIqRnkMP8BOBWKEQ==
         "]]}}, {}}}, {InsetBox[
      TemplateBox[{"\"\""},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Opacity[0.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Opacity[0.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], "RGBColor[0, 0, 1]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[0, 0, 1], Editable -> False, Selectable -> False],
                   ",", 
                  RowBox[{"Opacity", "[", "0.6`", "]"}], ",", 
                  RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], "}"}], 
            ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.1, 0.85}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{"\"\""},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.175], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.8, 0., 0.], 
                    Dashing[Medium], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.175], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.8, 0., 0.], 
                    Dashing[Medium], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", "0.019444444444444445`", "]"}], 
                  ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.8, 0., 0.], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.5333333333333334, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], "RGBColor[0.8, 0., 0.]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.8, 0., 0.]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[0.8, 0., 0.], Editable -> False, Selectable -> 
                   False], ",", 
                  RowBox[{"Dashing", "[", "Medium", "]"}], ",", 
                  RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], "}"}], 
            ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "True", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.1, 0.75}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{"\"\""},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.175], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Dashing[Tiny], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.175], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Dashing[Tiny], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", "0.019444444444444445`", "]"}], 
                  ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], "GrayLevel[0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   GrayLevel[0], Editable -> False, Selectable -> False], ",", 
                  RowBox[{"Dashing", "[", "Tiny", "]"}], ",", 
                  RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], "}"}], 
            ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "True", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.1, 0.65}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{"\"\""},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.175], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0., 0.5, 0.], 
                    Dashing[Medium], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.175], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0., 0.5, 0.], 
                    Dashing[Medium], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", "0.019444444444444445`", "]"}], 
                  ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0., 0.5, 0.], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[0., 0.33333333333333337`, 0.], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], "RGBColor[0., 0.5, 0.]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0., 0.5, 0.]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[0., 0.5, 0.], Editable -> False, Selectable -> 
                   False], ",", 
                  RowBox[{"Dashing", "[", "Medium", "]"}], ",", 
                  RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], "}"}], 
            ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "True", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.1, 0.55}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->False,
   AxesLabel->{None, None},
   AxesOrigin->{0.5, 0},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{{None, None}, {None, None}},
   FrameStyle->Thickness[0.0022],
   FrameTicks->{{{{0, 
        FormBox["0", TraditionalForm]}, {1, 
        FormBox["1", TraditionalForm]}, {2, 
        FormBox["2", TraditionalForm]}, {3, 
        FormBox["3", TraditionalForm]}, {4, 
        FormBox["4", TraditionalForm]}, {5, 
        FormBox["5", TraditionalForm]}}, None}, {{{0.5, 
        FormBox["0.5`", TraditionalForm]}, {0.6, 
        FormBox["0.6`", TraditionalForm]}, {0.7, 
        FormBox["0.7`", TraditionalForm]}, {0.8, 
        FormBox["0.8`", TraditionalForm]}, {0.9, 
        FormBox["0.9`", TraditionalForm]}, {1, 
        FormBox["1", TraditionalForm]}}, None}},
   FrameTicksStyle->Directive[FontSize -> 14, FontColor -> RGBColor[0, 0, 0]],
   
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->{838.49609375, Automatic},
   Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
   PlotRange->{{0.5, 1}, {0, 3}},
   PlotRangeClipping->True,
   PlotRangePadding->0.001,
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, {
         Directive[
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Opacity[0.6], 
          Thickness[Large]], 
         Line[CompressedData["
1:eJwd0wk0VXkcB/Bnez089KwpQ2NLyFLW6P3+lbFkyU6abAkpWUJjTREyRCZl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          
          "]]}}}, {{}, {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.019444444444444445`], 
           AbsoluteThickness[1.6], 
           RGBColor[0.8, 0., 0.], 
           Dashing[Medium], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwd0W9IU1EYBvBbkoTNihimhrpC0coUK8WK+Vyl8B9FapmIyBDSYaAz+yAi
YqURZjjCUocZNoksUFthJmFziolZijYdhrnpnHN3cxlqExU757xwOTxfnvOe
+zuaU5h6czfHcRHko2dqt3+VkGIEV2HaEgcko1Uh9ZhSk6zNj40ZzcV6SFat
bo1k+SluOLgECaZScXu8CdzQ5tsVfSVUjXRIvjgRFLVTC3sKLSQ5fTYS354h
hrQppHPgSnr9vMebodStkUaSrV1x9aJWzLE6kneKNiLT2nD2DJ15cIbB9TS+
Aw8EWkjyF8eMQ9DAoKYLkqyyzwbUduEEXS/EDK7FtyaupgdltK6UZP297WBL
L36M0CF5yqbcGu2DpIoWLkCbN+X1InsAt+lzFST3fTq3KvmKAbqebgHc8Qkh
zGcYXrRObIF2LtC/P/E75Ll0LJBEu492ZY6hh/6+bgtk2znq5vBxiOhzPRYh
a3zvuhL0E9l0vaxFSG7UvdNIJ9FJ69pJPihKXyk1gBpwnBUViYqMktlpXGMe
Vhhf3o1wL5jBK+ZhBZfXv/lLbISLeVgx9rvZKXpkQhLzWIIi2Wx4fmQeTcxj
CUp9cvDCkBnLzGMJEkNTf/1TC3jmYUOnOrt8ptKKJ8zDhrGRUN9bKhvMzIPk
aPnj1mk7opiHAG2su9twkhMPmYeAoZOZ11WuP5hmHgK874s5ff5fhDIPO64W
DqRbuVWUMw87lJ68TdCukXvo2NHgOt32UfMPx5iHAw3hspAW4wbuMA8HJB/a
8l5nbGGQeTgglzrPF4XtwJt5LEPkZzsswy4+n3kso7Nu0sfnghv/mXksw3Co
+LKuYw+/n3k4kRCmCSyY38vLmIcTZfGT++TFnryGeThRfelAdcabQ/x/vtCF
tA==
           "]]}}}, {}}, {{}, {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.019444444444444445`], 
           AbsoluteThickness[1.6], 
           GrayLevel[0], 
           Dashing[Tiny], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwd0XlI02Ecx/GpjJnaBmGmojKTZHh00KWifX7DzKsUR5aQDUkbUzqWVpJW
WmkkFB4JqUQZmmaSWSSIZcSYaWVa08yL3H24S6mZiB0+zxcenv/efJ/nFXzi
rOikK4vF2rF2yC3qDaq0ZKhw6t+Uce8rCVplcR7fW1SIThnLT66/gSVBdrXc
qcJQfHNDA7seSeoS765ENdz4gyvO6mY0NZJRo0dbq6gteAJrBgmqkRAQHhfb
3419azVZnAaya7n3Zid6UCN3rhU1MOiK0o6XvoaG5jRw9j09+kH5Drt2ktGi
Srmt6rNAgZsWEtSCu5phFr0dxGQLWVALjjgzX1L3CWFkPYEOzzLPCK60juIy
yZXoECLtntq98hUjw2R0SK8pxXbhOPiVJKhH3mRHsax9AoXkuTI9ao9FCfMi
p6Ag68n1SO7xXGwdm4EPyXkbsDRyXb3c9ANSCRkDQoVSXZhchT7yfb0GdLh7
uhQmaeBFnuthhOKjROai1kJM1ss2YiAhya/9th7dJNdlBO+ipkZ00AhiwGKZ
0N7QL/YLNuMw9TDhQX8XE+tlQRv1MKEthtsZybNhmXqYEFgU8q0x3IEU6mEG
ZzRd3PtiAfephxnszoCsS7OLsFMPM9bbrRtyNv0EQz3mIT0w51zK/YU66jGP
kODqBp7CCR31mId/ZoV8LPo39lAPC9IbfRdmBpdxi3pY8Me2te3QuRVMUw8L
iqSPueyYVURQDyvcH95NHQ39i6vUw4ro4jL+XBCL+UI9rAjcfzpKFO/CbKYe
NkiUoRHmSlfmPPWwoUyoNj+yuTHvqYcNsuk71tQKNuNLPexQKv3qE7M4TAH1
sCN5WMtTl61j3lAPO0xDC84LfC+GSz0cUKr8BzaW85gc6uFA+XhaDidoA/OS
ejhwhM95HrnFh/kP2GGD9A==
           "]]}}}, {}}, {{}, {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.019444444444444445`], 
           AbsoluteThickness[1.6], 
           RGBColor[0., 0.5, 0.], 
           Dashing[Medium], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwd0WtI01EYx/FZmZdmSi6NHGYywswXiiXrxfz9XwiWlDCRITHDyqkNNC8h
ZWoWKUaEl0AsLAxFHU7xAmo5Ry7RQvGS5mUh7e7c1WuaeclzHjicd1+ecz7n
7z5IkBxhsVgRh4fcCX2BpVahBkz8SHtrbj4aswWecw0aTEaPBTenVeFPiLhC
talBuDP5HiOtxzVtAac9VovKgOYkJl2Gd2/JaJHkf5X3va0TNiEJasHh53S8
PtGL6MNatkAHecgsf2FAgUrV5mFRB/G3NxMtyYPQ0ZwOnBT5tODpEC5HktGD
pQxzxKlGUGYlQT2GIhSPMy+MYr6BLKhHSqXwvYt8HKFkvRAD6gv3mv5dnEIh
yRUYYJZLitTe0xgfI2PAsCjK+Mz9J4JKSdAIfoxvmsvpOeSS52YbkXFW0l0R
tYAhsp7KiNAA1/XyrF/wIzmOCdyG8J4s5SIy0siYUG/w7tnw1eAz+b4+Ex55
1tVKRFqwyXM9l+Avjdl52azDbbKeeAlt3nMlT9wN6CC59iV0VPe75xQYQQxY
LDMOnk+xv+6bkEg9zPgRuOi3WmNGE/UwQ7aWl9MSY8E29TCDPb2dMeZhQxz1
WMZx/pcXJWY76qjHMq7HX4q9onfCQT2WIesN5or3V8BQDwtWfGZ4PO4aqqmH
BexzJrf5G+swUA8LSjI/bHVXbyCKeljRaObK7qxsopx6WJF68Enhd38Lauph
xe6qOlPJ+osw6mHDsd3E7UjFDoqphw21e6fyaj7uYpJ62MB7pekf6ttHMPWw
Y7arM8erjMU8pB52BI1KJyZmXJhh6mHHgDLfrTjhKHOGejiQqvaNLvJyZaTU
wwG1RhgQyHVjFNTDgfnGW+mqBg/mJPVw4rdBVFVkYTMp1MOJVlHbyOSwD9NF
PZxIvCkIqRnkMP8BOBWKEQ==
           "]]}}}, {}}}, {
     Frame -> True, PlotRange -> {{0.5, 1}, {0, 3}}, Axes -> False, 
      PlotRangePadding -> 0.001, FrameStyle -> Thickness[0.0022], 
      FrameTicks -> {{{0, 1, 2, 3, 4, 5}, None}, {{
         0.5, 0.6, 0.7, 0.8, 0.9, 1}, None}}, FrameTicksStyle -> 
      Directive[FontSize -> 14, FontColor -> RGBColor[0, 0, 0]], 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0.5, 0},
       DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}},
       FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None}, 
      PlotRange -> {{0.5, 1}, {0., 3.5423586753394494`}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      Unevaluated[
       Unevaluated[
        Unevaluated[
         LineLegend[{
           Directive[
            PointSize[0.019444444444444445`], 
            AbsoluteThickness[1.6], 
            RGBColor[0., 0.5, 0.], 
            Dashing[Medium], 
            Thickness[Large]]}, {""}, LegendMarkers -> {{False, Automatic}}, 
          Joined -> {True}, LabelStyle -> {}, LegendLayout -> "Column"]]]]], {
     0.1, 0.55}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.739951429638254*^9, 3.7402270896657553`*^9, 3.740227133659498*^9, {
   3.740308386799633*^9, 3.7403084134308662`*^9}, {3.740308444838739*^9, 
   3.740308462390161*^9}, {3.740308506142577*^9, 3.740308510127483*^9}, {
   3.740309255860359*^9, 3.740309276929137*^9}, 3.740313706951231*^9, 
   3.740468109533915*^9, {3.740469276087451*^9, 3.7404693421085243`*^9}, {
   3.740469385141301*^9, 3.740469470241934*^9}, 3.740469509019144*^9, {
   3.740469541255189*^9, 3.740469548961705*^9}, 3.740472453013418*^9, 
   3.740638828633354*^9, {3.7406388620550632`*^9, 3.740638916377305*^9}, 
   3.7406389498874702`*^9, 3.740642921534782*^9, {3.740739399101576*^9, 
   3.740739421517984*^9}, 3.740739721302459*^9, 3.741018974251175*^9, {
   3.741019005605494*^9, 3.741019063287795*^9}, 3.74101971740637*^9, 
   3.764031882095827*^9, 3.772770473586165*^9, {3.772842991917564*^9, 
   3.7728430045148277`*^9}, 3.7728575747537537`*^9},
 ExpressionUUID -> "09d2976d-7f44-4bae-bbd6-140cf27cc5ad"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 815},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 4, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 132, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[715, 26, 205, 3, 64, "Section"],
Cell[923, 31, 12885, 366, 630, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13845, 402, 324, 4, 64, "Section"],
Cell[14172, 408, 713, 22, 83, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14922, 435, 259, 4, 64, "Section"],
Cell[15184, 441, 1403, 32, 51, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16624, 478, 209, 4, 64, "Section"],
Cell[16836, 484, 627, 19, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17500, 508, 210, 4, 64, "Section"],
Cell[CellGroupData[{
Cell[17735, 516, 164, 3, 44, "Subsection"],
Cell[17902, 521, 3669, 114, 211, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21608, 640, 160, 3, 44, "Subsection"],
Cell[21771, 645, 476, 15, 54, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22284, 665, 222, 3, 44, "Subsection"],
Cell[22509, 670, 2848, 94, 214, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25406, 770, 240, 4, 64, "Section"],
Cell[25649, 776, 2034, 55, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27720, 836, 202, 4, 64, "Section"],
Cell[CellGroupData[{
Cell[27947, 844, 4847, 116, 114, "Input"],
Cell[32797, 962, 40061, 804, 554, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)


